Multi-tracers, multi-surveys: a joint Fisher analysis of DESI+PFS

Marginalizing over 11 effective-field-theory (EFT) nuisance parameters per tracer per redshift bin degrades cosmological precision in one-loop analyses of galaxy power-spectrum multipoles in redshift space. Simulation-based priors (SBP) tighten these parameters but rely on N-body simulations and halo-occupation-distribution (HOD) models. We consider a multi-tracer Fisher analysis as a complementary approach: auto- and cross-power spectra jointly constrain cosmology, galaxy bias and stochasticity through two channels -- within a survey and across overlapping surveys -- combined in a volume-partitioned joint Fisher analysis. We forecast across the $14{,}000\;\mathrm{deg}^2$ Dark Energy Spectroscopic Instrument (DESI) footprint, including the $\sim\!1{,}200\;\mathrm{deg}^2$ Prime Focus Spectrograph (PFS) overlap at $z\in[0.6,1.6]$ with up to 4 tracers (PFS-ELG, DESI-ELG, DESI-LRG, DESI-QSO). We vary a common $\ln(10^{10}A_s)$, $M_{\nu}$ and ${\Omega}_m$, holding $h$, ${\omega}_b$ and $n_s$ fixed. Adding internal-DESI cross-spectra to DESI auto-spectra reduces the errors on the derived $f{\sigma}_8(z=1.1)$, $M_{\nu}$ and ${\Omega}_m$ by 7.1%, 3.5% and 3.8%, respectively, at $k_{\rm max}=0.20\,h\,\mathrm{Mpc}^{-1}$. Adding PFS auto- and cross-spectra to this complete DESI multi-tracer analysis further tightens these errors by 3.8%, 2.6% and 3.2%, respectively, after marginalizing over residual cross-population stochasticity. The clustering likelihood alone constrains the linear and quadratic biases and the shot noise. For these parameters it provides a complementary test of inference using SBP, while the counterterms remain weakly constrained. The framework extends to any number of overlapping spectroscopic surveys.

==> anc/README.txt <==
Supplementary material for "Multi-tracers, multi-surveys: a joint Fisher analysis
of DESI+PFS" (N.-M. Nguyen). Marginalized cosmology and linear-bias correlations
for cases A-D (Sec. 2.4), from the forecasts at k_max = 0.20 h_ref/Mpc.

per_bin_correlations.pdf
  Eight pages, one per nominal redshift bin. Each page shows the correlations of
  ln(10^10 A_s), M_nu, Omega_m and b1*sigma8 of every active subsample in A-D.
  Upper row: slice of the full-survey covariance. Lower row: separate forecast
  using only that bin's likelihood and nuisance parameters, with each prior
  inserted once.

per_bin_correlations.csv
  Full-precision values. Columns: grid (shell304 = adopted grid, final-loop =
  refined grid), case (A-D), bin (0-7), z_model, context (global or bin_only),
  first, second, covariance, rho.

per_bin_covariances.json
  The corresponding covariance matrices and parameter definitions.

Parameter names: ln10_10_As, Mnu, Omegam; binNN:POPULATION:b1_sigma8 is b1*sigma8
of that population in nominal bin NN. Bins 00-07 are [0.4,0.6], [0.6,0.8],
[0.8,1.0], [1.0,1.2], [1.2,1.4], [1.4,1.6], [1.6,2.0] and [2.0,2.1]. The
subsample labels of Sec. 3.1 number each population by increasing bin:
DESI-LRG bins 00-03 = LRG-1 to LRG-4; DESI-ELG bins 02-05 = ELG-1 to ELG-4;
DESI-QSO bins 02-07 = QSO-1 to QSO-6; PFS-ELG bins 01-05 = PFS-ELG-1 to PFS-ELG-5.


==> anc/per_bin_correlations.csv <==
grid,case,bin,z_model,context,first,second,covariance,rho
shell304,A,0,0.5,global,ln10_10_As,ln10_10_As,0.0024571035543771605,1.0
shell304,A,0,0.5,global,ln10_10_As,Mnu,0.004619562763949941,0.766720929875085
shell304,A,0,0.5,global,ln10_10_As,Omegam,0.00020591556944886535,0.492682553693321
shell304,A,0,0.5,global,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.00041163553160974503,-0.3493164465550492
shell304,A,0,0.5,global,Mnu,ln10_10_As,0.004619562763949941,0.766720929875085
shell304,A,0,0.5,global,Mnu,Mnu,0.014774188863203492,1.0
shell304,A,0,0.5,global,Mnu,Omegam,0.0008786091682163295,0.8573016038705047
shell304,A,0,0.5,global,Mnu,bin00:DESI-LRG:b1_sigma8,-0.0004595016820439659,-0.15902052787304238
shell304,A,0,0.5,global,Omegam,ln10_10_As,0.00020591556944886535,0.492682553693321
shell304,A,0,0.5,global,Omegam,Mnu,0.0008786091682163295,0.8573016038705046
shell304,A,0,0.5,global,Omegam,Omegam,7.109196897279122e-05,1.0
shell304,A,0,0.5,global,Omegam,bin00:DESI-LRG:b1_sigma8,1.9641739404180858e-05,0.09799131413914484
shell304,A,0,0.5,global,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.00041163553160974503,-0.3493164465550492
shell304,A,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Mnu,-0.0004595016820439659,-0.15902052787304236
shell304,A,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Omegam,1.9641739404180858e-05,0.09799131413914484
shell304,A,0,0.5,global,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.0005651505869613223,1.0
shell304,A,0,0.5,bin_only,ln10_10_As,ln10_10_As,0.046331867561581745,1.0000000000000002
shell304,A,0,0.5,bin_only,ln10_10_As,Mnu,0.08987006817906867,0.7980977473299105
shell304,A,0,0.5,bin_only,ln10_10_As,Omegam,0.0047500158390609195,0.6424876088166528
shell304,A,0,0.5,bin_only,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.006311314317680819,-0.6472036618044553
shell304,A,0,0.5,bin_only,Mnu,ln10_10_As,0.08987006817906867,0.7980977473299103
shell304,A,0,0.5,bin_only,Mnu,Mnu,0.27367691527230903,1.0000000000000002
shell304,A,0,0.5,bin_only,Mnu,Omegam,0.01653326197190553,0.9201297351762915
shell304,A,0,0.5,bin_only,Mnu,bin00:DESI-LRG:b1_sigma8,-0.0085325042287447,-0.36001325297676157
shell304,A,0,0.5,bin_only,Omegam,ln10_10_As,0.0047500158390609195,0.6424876088166528
shell304,A,0,0.5,bin_only,Omegam,Mnu,0.01653326197190553,0.9201297351762914
shell304,A,0,0.5,bin_only,Omegam,Omegam,0.001179725038535149,0.9999999999999998
shell304,A,0,0.5,bin_only,Omegam,bin00:DESI-LRG:b1_sigma8,-6.212173876306995e-05,-0.03992218141362382
shell304,A,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.006311314317680819,-0.6472036618044554
shell304,A,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Mnu,-0.0085325042287447,-0.36001325297676157
shell304,A,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Omegam,-6.212173876306995e-05,-0.03992218141362382
shell304,A,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.0020524750251679396,1.0
shell304,A,1,0.7,global,ln10_10_As,ln10_10_As,0.0024571035543771605,1.0
shell304,A,1,0.7,global,ln10_10_As,Mnu,0.004619562763949941,0.766720929875085
shell304,A,1,0.7,global,ln10_10_As,Omegam,0.00020591556944886535,0.492682553693321
shell304,A,1,0.7,global,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.00042954370807033506,-0.5416936772879813
shell304,A,1,0.7,global,Mnu,ln10_10_As,0.004619562763949941,0.766720929875085
shell304,A,1,0.7,global,Mnu,Mnu,0.014774188863203492,1.0
shell304,A,1,0.7,global,Mnu,Omegam,0.0008786091682163295,0.8573016038705047
shell304,A,1,0.7,global,Mnu,bin01:DESI-LRG:b1_sigma8,-0.000701472480453665,-0.3607588129826616
shell304,A,1,0.7,global,Omegam,ln10_10_As,0.00020591556944886535,0.492682553693321
shell304,A,1,0.7,global,Omegam,Mnu,0.0008786091682163295,0.8573016038705046
shell304,A,1,0.7,global,Omegam,Omegam,7.109196897279122e-05,1.0
shell304,A,1,0.7,global,Omegam,bin01:DESI-LRG:b1_sigma8,-6.293179936124839e-06,-0.04665712913992693
shell304,A,1,0.7,global,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.00042954370807033506,-0.5416936772879813
shell304,A,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Mnu,-0.000701472480453665,-0.36075881298266166
shell304,A,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Omegam,-6.293179936124839e-06,-0.04665712913992693
shell304,A,1,0.7,global,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0002559079222155742,0.9999999999999998
shell304,A,1,0.7,bin_only,ln10_10_As,ln10_10_As,0.030092433746669825,1.0
shell304,A,1,0.7,bin_only,ln10_10_As,Mnu,0.05628675954338426,0.820540746582388
shell304,A,1,0.7,bin_only,ln10_10_As,Omegam,0.002985128793446495,0.673203420957681
shell304,A,1,0.7,bin_only,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.004539552398617651,-0.8030715290669524
shell304,A,1,0.7,bin_only,Mnu,ln10_10_As,0.05628675954338426,0.820540746582388
shell304,A,1,0.7,bin_only,Mnu,Mnu,0.1563705184972952,1.0
shell304,A,1,0.7,bin_only,Mnu,Omegam,0.009187811231614107,0.9089636647642323
shell304,A,1,0.7,bin_only,Mnu,bin01:DESI-LRG:b1_sigma8,-0.008375738320570111,-0.6500032300354197
shell304,A,1,0.7,bin_only,Omegam,ln10_10_As,0.002985128793446495,0.673203420957681
shell304,A,1,0.7,bin_only,Omegam,Mnu,0.009187811231614107,0.9089636647642324
shell304,A,1,0.7,bin_only,Omegam,Omegam,0.0006533955999405406,1.0000000000000002
shell304,A,1,0.7,bin_only,Omegam,bin01:DESI-LRG:b1_sigma8,-0.0002884837676198439,-0.34634038152065727
shell304,A,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.004539552398617651,-0.8030715290669524
shell304,A,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Mnu,-0.008375738320570111,-0.6500032300354198
shell304,A,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Omegam,-0.0002884837676198439,-0.3463403815206572
shell304,A,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.001061842967452142,0.9999999999999998
shell304,A,2,0.9,global,ln10_10_As,ln10_10_As,0.0024571035543771605,1.0
shell304,A,2,0.9,global,ln10_10_As,Mnu,0.004619562763949941,0.766720929875085
shell304,A,2,0.9,global,ln10_10_As,Omegam,0.00020591556944886535,0.492682553693321
shell304,A,2,0.9,global,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.0002989783601844464,-0.5332854076456215
shell304,A,2,0.9,global,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.0003830061235960158,-0.41129062876971884
shell304,A,2,0.9,global,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.00032427383271423923,-0.20873979023923028
shell304,A,2,0.9,global,Mnu,ln10_10_As,0.004619562763949941,0.766720929875085
shell304,A,2,0.9,global,Mnu,Mnu,0.014774188863203492,1.0
shell304,A,2,0.9,global,Mnu,Omegam,0.0008786091682163295,0.8573016038705047
shell304,A,2,0.9,global,Mnu,bin02:DESI-ELG:b1_sigma8,-0.0003665536162395757,-0.2666351247163258
shell304,A,2,0.9,global,Mnu,bin02:DESI-LRG:b1_sigma8,-0.0005004739435115027,-0.2191716993421732
shell304,A,2,0.9,global,Mnu,bin02:DESI-QSO:b1_sigma8,-0.00037366332605891277,-0.0980920295110029
shell304,A,2,0.9,global,Omegam,ln10_10_As,0.00020591556944886535,0.492682553693321
shell304,A,2,0.9,global,Omegam,Mnu,0.0008786091682163295,0.8573016038705046
shell304,A,2,0.9,global,Omegam,Omegam,7.109196897279122e-05,1.0
shell304,A,2,0.9,global,Omegam,bin02:DESI-ELG:b1_sigma8,-1.061502394360621e-06,-0.011131210135903215
shell304,A,2,0.9,global,Omegam,bin02:DESI-LRG:b1_sigma8,9.83494959517678e-06,0.06208929002573527
shell304,A,2,0.9,global,Omegam,bin02:DESI-QSO:b1_sigma8,6.8360486622517085e-06,0.025870209300529516
shell304,A,2,0.9,global,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.0002989783601844464,-0.5332854076456215
shell304,A,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Mnu,-0.0003665536162395757,-0.2666351247163257
shell304,A,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Omegam,-1.061502394360621e-06,-0.011131210135903215
shell304,A,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00012791946977649968,1.0
shell304,A,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00014444839695581385,0.6798282818995304
shell304,A,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00010409898325965546,0.2936859907694273
shell304,A,2,0.9,global,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003830061235960158,-0.41129062876971884
shell304,A,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Mnu,-0.0005004739435115027,-0.2191716993421732
shell304,A,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Omegam,9.83494959517678e-06,0.06208929002573528
shell304,A,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00014444839695581385,0.6798282818995304
shell304,A,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00035293143877795414,1.0
shell304,A,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00016508630501703994,0.2803954370855921
shell304,A,2,0.9,global,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.00032427383271423923,-0.20873979023923028
shell304,A,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Mnu,-0.00037366332605891277,-0.0980920295110029
shell304,A,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Omegam,6.8360486622517085e-06,0.025870209300529516
shell304,A,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00010409898325965546,0.2936859907694273
shell304,A,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00016508630501703994,0.28039543708559217
shell304,A,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0009821772349632141,0.9999999999999998
shell304,A,2,0.9,bin_only,ln10_10_As,ln10_10_As,0.011152944866903913,1.0000000000000002
shell304,A,2,0.9,bin_only,ln10_10_As,Mnu,0.022102531707351353,0.7716559622507586
shell304,A,2,0.9,bin_only,ln10_10_As,Omegam,0.0008969724586258388,0.46072981272406255
shell304,A,2,0.9,bin_only,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.0013955537548886862,-0.7520220162988582
shell304,A,2,0.9,bin_only,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.0019183951912310209,-0.6460955970412138
shell304,A,2,0.9,bin_only,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0015644344971293214,-0.41894335709863856
shell304,A,2,0.9,bin_only,Mnu,ln10_10_As,0.022102531707351353,0.7716559622507586
shell304,A,2,0.9,bin_only,Mnu,Mnu,0.07356090386650069,1.0
shell304,A,2,0.9,bin_only,Mnu,Omegam,0.0042879005881999235,0.8575968244285236
shell304,A,2,0.9,bin_only,Mnu,bin02:DESI-ELG:b1_sigma8,-0.0017471517901197088,-0.3665944387170093
shell304,A,2,0.9,bin_only,Mnu,bin02:DESI-LRG:b1_sigma8,-0.0025433757723846936,-0.3335342854033531
shell304,A,2,0.9,bin_only,Mnu,bin02:DESI-QSO:b1_sigma8,-0.0018325077052257547,-0.19107989024924948
shell304,A,2,0.9,bin_only,Omegam,ln10_10_As,0.0008969724586258388,0.4607298127240626
shell304,A,2,0.9,bin_only,Omegam,Mnu,0.0042879005881999235,0.8575968244285236
shell304,A,2,0.9,bin_only,Omegam,Omegam,0.00033984120162626615,1.0
shell304,A,2,0.9,bin_only,Omegam,bin02:DESI-ELG:b1_sigma8,6.102606039034622e-06,0.01883892349461243
shell304,A,2,0.9,bin_only,Omegam,bin02:DESI-LRG:b1_sigma8,4.746266696581739e-05,0.09157303423341308
shell304,A,2,0.9,bin_only,Omegam,bin02:DESI-QSO:b1_sigma8,4.021900559005669e-05,0.06170012095213464
shell304,A,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.0013955537548886862,-0.7520220162988583
shell304,A,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Mnu,-0.0017471517901197088,-0.36659443871700925
shell304,A,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Omegam,6.102606039034622e-06,0.01883892349461243
shell304,A,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.0003087752438607051,0.9999999999999998
shell304,A,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00041528105119700213,0.8405709184933369
shell304,A,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0003217841744288877,0.517888356333464
shell304,A,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.0019183951912310209,-0.6460955970412138
shell304,A,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Mnu,-0.0025433757723846936,-0.3335342854033531
shell304,A,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Omegam,4.746266696581739e-05,0.09157303423341308
shell304,A,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00041528105119700213,0.8405709184933369
shell304,A,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0007904839128266703,0.9999999999999999
shell304,A,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0005041365844200572,0.5071009204780021
shell304,A,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0015644344971293214,-0.41894335709863856
shell304,A,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Mnu,-0.0018325077052257547,-0.19107989024924948
shell304,A,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Omegam,4.021900559005669e-05,0.061700120952134646
shell304,A,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.0003217841744288877,0.5178883563334641
shell304,A,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0005041365844200572,0.5071009204780021
shell304,A,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.001250301049093634,1.0000000000000002
shell304,A,3,1.1,global,ln10_10_As,ln10_10_As,0.0024571035543771605,1.0
shell304,A,3,1.1,global,ln10_10_As,Mnu,0.004619562763949941,0.766720929875085
shell304,A,3,1.1,global,ln10_10_As,Omegam,0.00020591556944886535,0.492682553693321
shell304,A,3,1.1,global,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.00024660371686115716,-0.6678636112991481
shell304,A,3,1.1,global,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.0003195174034722525,-0.25036512138324857
shell304,A,3,1.1,global,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.000316413930882177,-0.24040646039402402
shell304,A,3,1.1,global,Mnu,ln10_10_As,0.004619562763949941,0.766720929875085
shell304,A,3,1.1,global,Mnu,Mnu,0.014774188863203492,1.0
shell304,A,3,1.1,global,Mnu,Omegam,0.0008786091682163295,0.8573016038705047
shell304,A,3,1.1,global,Mnu,bin03:DESI-ELG:b1_sigma8,-0.0004589593019308904,-0.5068999478822237
shell304,A,3,1.1,global,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0005008295478208125,-0.1600402269898915
shell304,A,3,1.1,global,Mnu,bin03:DESI-QSO:b1_sigma8,-0.0004649019724370001,-0.14404952605251453
shell304,A,3,1.1,global,Omegam,ln10_10_As,0.00020591556944886535,0.492682553693321
shell304,A,3,1.1,global,Omegam,Mnu,0.0008786091682163295,0.8573016038705046
shell304,A,3,1.1,global,Omegam,Omegam,7.109196897279122e-05,1.0
shell304,A,3,1.1,global,Omegam,bin03:DESI-ELG:b1_sigma8,-1.2810748969618932e-05,-0.20396898901130334
shell304,A,3,1.1,global,Omegam,bin03:DESI-LRG:b1_sigma8,3.066848757832327e-06,0.014127754074172525
shell304,A,3,1.1,global,Omegam,bin03:DESI-QSO:b1_sigma8,-1.2191042694917192e-06,-0.00544543839375981
shell304,A,3,1.1,global,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.00024660371686115716,-0.6678636112991482
shell304,A,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Mnu,-0.0004589593019308904,-0.5068999478822237
shell304,A,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Omegam,-1.2810748969618932e-05,-0.20396898901130334
shell304,A,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.54881458568147e-05,0.9999999999999999
shell304,A,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,6.716514705049222e-05,0.3502151278974933
shell304,A,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,6.430474409002495e-05,0.32512111514944897
shell304,A,3,1.1,global,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003195174034722525,-0.2503651213832485
shell304,A,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0005008295478208125,-0.16004022698989148
shell304,A,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Omegam,3.066848757832327e-06,0.014127754074172525
shell304,A,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,6.716514705049222e-05,0.3502151278974933
shell304,A,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0006628540633871686,1.0
shell304,A,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00010561794434705669,0.154500901284201
shell304,A,3,1.1,global,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.000316413930882177,-0.24040646039402402
shell304,A,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Mnu,-0.0004649019724370001,-0.1440495260525145
shell304,A,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Omegam,-1.2191042694917192e-06,-0.00544543839375981
shell304,A,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,6.430474409002495e-05,0.32512111514944897
shell304,A,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00010561794434705669,0.154500901284201
shell304,A,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0007050103027542799,0.9999999999999999
shell304,A,3,1.1,bin_only,ln10_10_As,ln10_10_As,0.011278007940966055,1.0000000000000002
shell304,A,3,1.1,bin_only,ln10_10_As,Mnu,0.023227684890158834,0.8185210796204918
shell304,A,3,1.1,bin_only,ln10_10_As,Omegam,0.0010594871016086959,0.554742744770473
shell304,A,3,1.1,bin_only,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.0011562276411756322,-0.8466612266732922
shell304,A,3,1.1,bin_only,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.001508748575999786,-0.45761829886787886
shell304,A,3,1.1,bin_only,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.0014603612833367838,-0.45239521671705607
shell304,A,3,1.1,bin_only,Mnu,ln10_10_As,0.023227684890158834,0.8185210796204918
shell304,A,3,1.1,bin_only,Mnu,Mnu,0.0714035358992893,1.0000000000000002
shell304,A,3,1.1,bin_only,Mnu,Omegam,0.0040747238506619815,0.8479114056892872
shell304,A,3,1.1,bin_only,Mnu,bin03:DESI-ELG:b1_sigma8,-0.0023681602776707907,-0.689181728331941
shell304,A,3,1.1,bin_only,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0027351702781871017,-0.32970627778891304
shell304,A,3,1.1,bin_only,Mnu,bin03:DESI-QSO:b1_sigma8,-0.002514442305781827,-0.3095677479052847
shell304,A,3,1.1,bin_only,Omegam,ln10_10_As,0.0010594871016086959,0.554742744770473
shell304,A,3,1.1,bin_only,Omegam,Mnu,0.0040747238506619815,0.8479114056892872
shell304,A,3,1.1,bin_only,Omegam,Omegam,0.0003234265660851,0.9999999999999998
shell304,A,3,1.1,bin_only,Omegam,bin03:DESI-ELG:b1_sigma8,-6.96172700023721e-05,-0.3010313080766827
shell304,A,3,1.1,bin_only,Omegam,bin03:DESI-LRG:b1_sigma8,-1.3231106003854284e-06,-0.0023697962678727257
shell304,A,3,1.1,bin_only,Omegam,bin03:DESI-QSO:b1_sigma8,-2.244517678351178e-05,-0.04105906707755252
shell304,A,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.0011562276411756322,-0.8466612266732922
shell304,A,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Mnu,-0.0023681602776707907,-0.689181728331941
shell304,A,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Omegam,-6.96172700023721e-05,-0.3010313080766827
shell304,A,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00016536171055869504,0.9999999999999999
shell304,A,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0002367489527072396,0.5930254006645533
shell304,A,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00021428337522129174,0.5482073982572605
shell304,A,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.001508748575999786,-0.45761829886787886
shell304,A,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0027351702781871017,-0.32970627778891304
shell304,A,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Omegam,-1.3231106003854284e-06,-0.0023697962678727257
shell304,A,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.0002367489527072396,0.5930254006645534
shell304,A,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0009638170076977723,1.0
shell304,A,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00035823927095320166,0.3796206176320035
shell304,A,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.0014603612833367838,-0.45239521671705607
shell304,A,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Mnu,-0.002514442305781827,-0.3095677479052847
shell304,A,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Omegam,-2.244517678351178e-05,-0.04105906707755252
shell304,A,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00021428337522129174,0.5482073982572605
shell304,A,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00035823927095320166,0.3796206176320035
shell304,A,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0009239579705885121,1.0
shell304,A,4,1.2999999999999998,global,ln10_10_As,ln10_10_As,0.0024571035543771605,1.0
shell304,A,4,1.2999999999999998,global,ln10_10_As,Mnu,0.004619562763949941,0.766720929875085
shell304,A,4,1.2999999999999998,global,ln10_10_As,Omegam,0.00020591556944886535,0.492682553693321
shell304,A,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.0003173636338355492,-0.4375866030176836
shell304,A,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.0003424925127743177,-0.2765286917506446
shell304,A,4,1.2999999999999998,global,Mnu,ln10_10_As,0.004619562763949941,0.766720929875085
shell304,A,4,1.2999999999999998,global,Mnu,Mnu,0.014774188863203492,1.0
shell304,A,4,1.2999999999999998,global,Mnu,Omegam,0.0008786091682163295,0.8573016038705047
shell304,A,4,1.2999999999999998,global,Mnu,bin04:DESI-ELG:b1_sigma8,-0.0003773393900444096,-0.21217729436560634
shell304,A,4,1.2999999999999998,global,Mnu,bin04:DESI-QSO:b1_sigma8,-0.00043708321276733175,-0.14391734905073808
shell304,A,4,1.2999999999999998,global,Omegam,ln10_10_As,0.00020591556944886535,0.492682553693321
shell304,A,4,1.2999999999999998,global,Omegam,Mnu,0.0008786091682163295,0.8573016038705046
shell304,A,4,1.2999999999999998,global,Omegam,Omegam,7.109196897279122e-05,1.0
shell304,A,4,1.2999999999999998,global,Omegam,bin04:DESI-ELG:b1_sigma8,5.153142626226405e-06,0.041771539223158995
shell304,A,4,1.2999999999999998,global,Omegam,bin04:DESI-QSO:b1_sigma8,4.785144703911954e-06,0.022713583163658516
shell304,A,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.0003173636338355492,-0.4375866030176836
shell304,A,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Mnu,-0.0003773393900444096,-0.21217729436560634
shell304,A,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Omegam,5.153142626226405e-06,0.041771539223159
shell304,A,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00021407345855873697,1.0000000000000002
shell304,A,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.00012412452399971702,0.33952912210647584
shell304,A,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.0003424925127743177,-0.2765286917506446
shell304,A,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Mnu,-0.00043708321276733175,-0.14391734905073808
shell304,A,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Omegam,4.785144703911954e-06,0.022713583163658516
shell304,A,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00012412452399971702,0.33952912210647584
shell304,A,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0006243071451955984,1.0
shell304,A,4,1.2999999999999998,bin_only,ln10_10_As,ln10_10_As,0.014313342740044664,0.9999999999999999
shell304,A,4,1.2999999999999998,bin_only,ln10_10_As,Mnu,0.022975982963650676,0.6801388246092743
shell304,A,4,1.2999999999999998,bin_only,ln10_10_As,Omegam,0.0006507698008222108,0.24656906151323804
shell304,A,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.0022196820465622165,-0.7068428604613609
shell304,A,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.002402814859383825,-0.582113754556635
shell304,A,4,1.2999999999999998,bin_only,Mnu,ln10_10_As,0.022975982963650676,0.6801388246092742
shell304,A,4,1.2999999999999998,bin_only,Mnu,Mnu,0.07972820696332442,0.9999999999999998
shell304,A,4,1.2999999999999998,bin_only,Mnu,Omegam,0.004927493143732655,0.7910460321333144
shell304,A,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-ELG:b1_sigma8,-0.0015987758821183972,-0.2157169302131509
shell304,A,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-QSO:b1_sigma8,-0.0018983881657995514,-0.19486646500932012
shell304,A,4,1.2999999999999998,bin_only,Omegam,ln10_10_As,0.0006507698008222108,0.24656906151323804
shell304,A,4,1.2999999999999998,bin_only,Omegam,Mnu,0.004927493143732655,0.7910460321333144
shell304,A,4,1.2999999999999998,bin_only,Omegam,Omegam,0.00048667220928245763,1.0
shell304,A,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-ELG:b1_sigma8,0.00018140523076444804,0.31328108470259125
shell304,A,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-QSO:b1_sigma8,0.00019296669786335072,0.2535258100546941
shell304,A,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.0022196820465622165,-0.7068428604613609
shell304,A,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Mnu,-0.0015987758821183972,-0.2157169302131509
shell304,A,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Omegam,0.00018140523076444804,0.31328108470259125
shell304,A,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0006889611236813754,1.0
shell304,A,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0006418603995741323,0.708763446749335
shell304,A,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.002402814859383825,-0.5821137545566349
shell304,A,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Mnu,-0.0018983881657995514,-0.19486646500932014
shell304,A,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Omegam,0.00019296669786335072,0.2535258100546941
shell304,A,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0006418603995741323,0.7087634467493349
shell304,A,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.001190375075464478,1.0
shell304,A,5,1.5,global,ln10_10_As,ln10_10_As,0.0024571035543771605,1.0
shell304,A,5,1.5,global,ln10_10_As,Mnu,0.004619562763949941,0.766720929875085
shell304,A,5,1.5,global,ln10_10_As,Omegam,0.00020591556944886535,0.492682553693321
shell304,A,5,1.5,global,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.0003293690079825763,-0.3779440546445845
shell304,A,5,1.5,global,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.0003405437387132987,-0.2969807301250284
shell304,A,5,1.5,global,Mnu,ln10_10_As,0.004619562763949941,0.766720929875085
shell304,A,5,1.5,global,Mnu,Mnu,0.014774188863203492,1.0
shell304,A,5,1.5,global,Mnu,Omegam,0.0008786091682163295,0.8573016038705047
shell304,A,5,1.5,global,Mnu,bin05:DESI-ELG:b1_sigma8,-0.0004220160477199967,-0.19748479292454738
shell304,A,5,1.5,global,Mnu,bin05:DESI-QSO:b1_sigma8,-0.0004554036746279025,-0.16196150673792686
shell304,A,5,1.5,global,Omegam,ln10_10_As,0.00020591556944886535,0.492682553693321
shell304,A,5,1.5,global,Omegam,Mnu,0.0008786091682163295,0.8573016038705046
shell304,A,5,1.5,global,Omegam,Omegam,7.109196897279122e-05,1.0
shell304,A,5,1.5,global,Omegam,bin05:DESI-ELG:b1_sigma8,2.905365917301063e-06,0.019599594329213536
shell304,A,5,1.5,global,Omegam,bin05:DESI-QSO:b1_sigma8,1.7671339265152146e-06,0.009059960296879627
shell304,A,5,1.5,global,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.0003293690079825763,-0.3779440546445845
shell304,A,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Mnu,-0.0004220160477199967,-0.19748479292454738
shell304,A,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Omegam,2.905365917301063e-06,0.019599594329213536
shell304,A,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0003090914326249114,1.0
shell304,A,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00011744999226432982,0.2887863154881547
shell304,A,5,1.5,global,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.0003405437387132987,-0.2969807301250284
shell304,A,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Mnu,-0.0004554036746279025,-0.16196150673792686
shell304,A,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Omegam,1.7671339265152146e-06,0.009059960296879627
shell304,A,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.00011744999226432982,0.28878631548815475
shell304,A,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0005351380083440181,1.0
shell304,A,5,1.5,bin_only,ln10_10_As,ln10_10_As,0.020761826495281237,0.9999999999999998
shell304,A,5,1.5,bin_only,ln10_10_As,Mnu,0.03365080834019547,0.7020192565469969
shell304,A,5,1.5,bin_only,ln10_10_As,Omegam,0.0012046213721980284,0.3321238939647329
shell304,A,5,1.5,bin_only,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.0030612494665148995,-0.6943233938145696
shell304,A,5,1.5,bin_only,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.0031504032308293352,-0.6321652814011466
shell304,A,5,1.5,bin_only,Mnu,ln10_10_As,0.03365080834019547,0.7020192565469969
shell304,A,5,1.5,bin_only,Mnu,Mnu,0.11066935901599591,1.0
shell304,A,5,1.5,bin_only,Mnu,Omegam,0.006746509938514415,0.805652581323163
shell304,A,5,1.5,bin_only,Mnu,bin05:DESI-ELG:b1_sigma8,-0.002872085769836435,-0.2821496801820096
shell304,A,5,1.5,bin_only,Mnu,bin05:DESI-QSO:b1_sigma8,-0.0031158440974276024,-0.270806632859267
shell304,A,5,1.5,bin_only,Omegam,ln10_10_As,0.0012046213721980284,0.33212389396473296
shell304,A,5,1.5,bin_only,Omegam,Mnu,0.006746509938514415,0.8056525813231629
shell304,A,5,1.5,bin_only,Omegam,Omegam,0.000633629412397169,1.0000000000000002
shell304,A,5,1.5,bin_only,Omegam,bin05:DESI-ELG:b1_sigma8,0.00015972118422272937,0.20736750944087076
shell304,A,5,1.5,bin_only,Omegam,bin05:DESI-QSO:b1_sigma8,0.0001547529187631934,0.17775362236650163
shell304,A,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.0030612494665148995,-0.6943233938145696
shell304,A,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Mnu,-0.002872085769836435,-0.2821496801820096
shell304,A,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Omegam,0.00015972118422272937,0.20736750944087076
shell304,A,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0009362854861026257,1.0
shell304,A,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0007611171998411094,0.719191698653793
shell304,A,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.0031504032308293352,-0.6321652814011466
shell304,A,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Mnu,-0.0031158440974276024,-0.270806632859267
shell304,A,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Omegam,0.0001547529187631934,0.17775362236650163
shell304,A,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0007611171998411094,0.7191916986537928
shell304,A,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.001196204549137286,1.0
shell304,A,6,1.8,global,ln10_10_As,ln10_10_As,0.0024571035543771605,1.0
shell304,A,6,1.8,global,ln10_10_As,Mnu,0.004619562763949941,0.766720929875085
shell304,A,6,1.8,global,ln10_10_As,Omegam,0.00020591556944886535,0.492682553693321
shell304,A,6,1.8,global,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.0003380695331723588,-0.37516375109146294
shell304,A,6,1.8,global,Mnu,ln10_10_As,0.004619562763949941,0.766720929875085
shell304,A,6,1.8,global,Mnu,Mnu,0.014774188863203492,1.0
shell304,A,6,1.8,global,Mnu,Omegam,0.0008786091682163295,0.8573016038705047
shell304,A,6,1.8,global,Mnu,bin06:DESI-QSO:b1_sigma8,-0.00045595255198920193,-0.20634521069661008
shell304,A,6,1.8,global,Omegam,ln10_10_As,0.00020591556944886535,0.492682553693321
shell304,A,6,1.8,global,Omegam,Mnu,0.0008786091682163295,0.8573016038705046
shell304,A,6,1.8,global,Omegam,Omegam,7.109196897279122e-05,1.0
shell304,A,6,1.8,global,Omegam,bin06:DESI-QSO:b1_sigma8,1.4570813931898416e-06,0.009506050271636243
shell304,A,6,1.8,global,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.0003380695331723588,-0.37516375109146294
shell304,A,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Mnu,-0.00045595255198920193,-0.20634521069661008
shell304,A,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Omegam,1.4570813931898416e-06,0.009506050271636243
shell304,A,6,1.8,global,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.00033048128346772914,0.9999999999999998
shell304,A,6,1.8,bin_only,ln10_10_As,ln10_10_As,0.034256792095639026,1.0000000000000002
shell304,A,6,1.8,bin_only,ln10_10_As,Mnu,0.04965143449639884,0.6666426611213191
shell304,A,6,1.8,bin_only,ln10_10_As,Omegam,0.0026463815843893947,0.4736610463574498
shell304,A,6,1.8,bin_only,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.004105715568981332,-0.6914746034331822
shell304,A,6,1.8,bin_only,Mnu,ln10_10_As,0.04965143449639884,0.6666426611213191
shell304,A,6,1.8,bin_only,Mnu,Mnu,0.16193126324488238,1.0
shell304,A,6,1.8,bin_only,Mnu,Omegam,0.01064636144789074,0.876444469489575
shell304,A,6,1.8,bin_only,Mnu,bin06:DESI-QSO:b1_sigma8,-0.0037830491450652165,-0.2930470484921134
shell304,A,6,1.8,bin_only,Omegam,ln10_10_As,0.0026463815843893947,0.4736610463574498
shell304,A,6,1.8,bin_only,Omegam,Mnu,0.01064636144789074,0.8764444694895749
shell304,A,6,1.8,bin_only,Omegam,Omegam,0.0009112192783945703,1.0000000000000002
shell304,A,6,1.8,bin_only,Omegam,bin06:DESI-QSO:b1_sigma8,5.326684820448384e-05,0.05500551953821297
shell304,A,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.004105715568981332,-0.6914746034331821
shell304,A,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Mnu,-0.0037830491450652165,-0.2930470484921133
shell304,A,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Omegam,5.326684820448384e-05,0.05500551953821297
shell304,A,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.0010291497177357283,0.9999999999999998
shell304,A,7,2.05,global,ln10_10_As,ln10_10_As,0.0024571035543771605,1.0
shell304,A,7,2.05,global,ln10_10_As,Mnu,0.004619562763949941,0.766720929875085
shell304,A,7,2.05,global,ln10_10_As,Omegam,0.00020591556944886535,0.492682553693321
shell304,A,7,2.05,global,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.0002982644186996028,-0.21524096677736465
shell304,A,7,2.05,global,Mnu,ln10_10_As,0.004619562763949941,0.766720929875085
shell304,A,7,2.05,global,Mnu,Mnu,0.014774188863203492,1.0
shell304,A,7,2.05,global,Mnu,Omegam,0.0008786091682163295,0.8573016038705047
shell304,A,7,2.05,global,Mnu,bin07:DESI-QSO:b1_sigma8,-0.0004232216308308563,-0.12455215605046088
shell304,A,7,2.05,global,Omegam,ln10_10_As,0.00020591556944886535,0.492682553693321
shell304,A,7,2.05,global,Omegam,Mnu,0.0008786091682163295,0.8573016038705046
shell304,A,7,2.05,global,Omegam,Omegam,7.109196897279122e-05,1.0
shell304,A,7,2.05,global,Omegam,bin07:DESI-QSO:b1_sigma8,-2.6897630814414497e-06,-0.011411401177623645
shell304,A,7,2.05,global,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002982644186996028,-0.21524096677736465
shell304,A,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Mnu,-0.0004232216308308563,-0.12455215605046088
shell304,A,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Omegam,-2.6897630814414497e-06,-0.011411401177623643
shell304,A,7,2.05,global,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0007815010516059231,1.0
shell304,A,7,2.05,bin_only,ln10_10_As,ln10_10_As,0.1412773209460371,1.0
shell304,A,7,2.05,bin_only,ln10_10_As,Mnu,0.20274094332259168,0.719602600776978
shell304,A,7,2.05,bin_only,ln10_10_As,Omegam,0.011352392965296308,0.5523381185974383
shell304,A,7,2.05,bin_only,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.014941393412611638,-0.747515865917724
shell304,A,7,2.05,bin_only,Mnu,ln10_10_As,0.20274094332259168,0.719602600776978
shell304,A,7,2.05,bin_only,Mnu,Mnu,0.5618560043819841,0.9999999999999999
shell304,A,7,2.05,bin_only,Mnu,Omegam,0.035392896084553184,0.8634902011049072
shell304,A,7,2.05,bin_only,Mnu,bin07:DESI-QSO:b1_sigma8,-0.01750902790950843,-0.43925332845465515
shell304,A,7,2.05,bin_only,Omegam,ln10_10_As,0.011352392965296308,0.5523381185974383
shell304,A,7,2.05,bin_only,Omegam,Mnu,0.035392896084553184,0.8634902011049072
shell304,A,7,2.05,bin_only,Omegam,Omegam,0.002990145685390748,1.0
shell304,A,7,2.05,bin_only,Omegam,bin07:DESI-QSO:b1_sigma8,-0.00034510344258309575,-0.11867757311021701
shell304,A,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.014941393412611638,-0.7475158659177241
shell304,A,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Mnu,-0.01750902790950843,-0.4392533284546551
shell304,A,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Omegam,-0.00034510344258309575,-0.118677573110217
shell304,A,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0028279317342682912,1.0
shell304,B,0,0.5,global,ln10_10_As,ln10_10_As,0.0022553754296677445,1.0
shell304,B,0,0.5,global,ln10_10_As,Mnu,0.004329302131917232,0.7771325070565425
shell304,B,0,0.5,global,ln10_10_As,Omegam,0.0001906981870175677,0.4948489907965594
shell304,B,0,0.5,global,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.0003844018726180147,-0.34294930143916036
shell304,B,0,0.5,global,Mnu,ln10_10_As,0.004329302131917232,0.7771325070565425
shell304,B,0,0.5,global,Mnu,Mnu,0.013760264891882527,1.0
shell304,B,0,0.5,global,Mnu,Omegam,0.0008128789249312777,0.8539806178226957
shell304,B,0,0.5,global,Mnu,bin00:DESI-LRG:b1_sigma8,-0.00044238799425199386,-0.15978786188254404
shell304,B,0,0.5,global,Omegam,ln10_10_As,0.0001906981870175677,0.4948489907965595
shell304,B,0,0.5,global,Omegam,Mnu,0.0008128789249312777,0.8539806178226956
shell304,B,0,0.5,global,Omegam,Omegam,6.584592541570403e-05,1.0000000000000002
shell304,B,0,0.5,global,Omegam,bin00:DESI-LRG:b1_sigma8,1.8295679900354834e-05,0.09552959812451481
shell304,B,0,0.5,global,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003844018726180147,-0.3429493014391603
shell304,B,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Mnu,-0.00044238799425199386,-0.15978786188254404
shell304,B,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Omegam,1.8295679900354834e-05,0.09552959812451481
shell304,B,0,0.5,global,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.0005570475895991142,1.0000000000000002
shell304,B,0,0.5,bin_only,ln10_10_As,ln10_10_As,0.046331867561581745,1.0000000000000002
shell304,B,0,0.5,bin_only,ln10_10_As,Mnu,0.08987006817906867,0.7980977473299105
shell304,B,0,0.5,bin_only,ln10_10_As,Omegam,0.0047500158390609195,0.6424876088166528
shell304,B,0,0.5,bin_only,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.006311314317680819,-0.6472036618044553
shell304,B,0,0.5,bin_only,Mnu,ln10_10_As,0.08987006817906867,0.7980977473299103
shell304,B,0,0.5,bin_only,Mnu,Mnu,0.27367691527230903,1.0000000000000002
shell304,B,0,0.5,bin_only,Mnu,Omegam,0.01653326197190553,0.9201297351762915
shell304,B,0,0.5,bin_only,Mnu,bin00:DESI-LRG:b1_sigma8,-0.0085325042287447,-0.36001325297676157
shell304,B,0,0.5,bin_only,Omegam,ln10_10_As,0.0047500158390609195,0.6424876088166528
shell304,B,0,0.5,bin_only,Omegam,Mnu,0.01653326197190553,0.9201297351762914
shell304,B,0,0.5,bin_only,Omegam,Omegam,0.001179725038535149,0.9999999999999998
shell304,B,0,0.5,bin_only,Omegam,bin00:DESI-LRG:b1_sigma8,-6.212173876306995e-05,-0.03992218141362382
shell304,B,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.006311314317680819,-0.6472036618044554
shell304,B,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Mnu,-0.0085325042287447,-0.36001325297676157
shell304,B,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Omegam,-6.212173876306995e-05,-0.03992218141362382
shell304,B,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.0020524750251679396,1.0
shell304,B,1,0.7,global,ln10_10_As,ln10_10_As,0.0022553754296677445,1.0
shell304,B,1,0.7,global,ln10_10_As,Mnu,0.004329302131917232,0.7771325070565425
shell304,B,1,0.7,global,ln10_10_As,Omegam,0.0001906981870175677,0.4948489907965594
shell304,B,1,0.7,global,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.0004009281035714209,-0.5340699661490161
shell304,B,1,0.7,global,Mnu,ln10_10_As,0.004329302131917232,0.7771325070565425
shell304,B,1,0.7,global,Mnu,Mnu,0.013760264891882527,1.0
shell304,B,1,0.7,global,Mnu,Omegam,0.0008128789249312777,0.8539806178226957
shell304,B,1,0.7,global,Mnu,bin01:DESI-LRG:b1_sigma8,-0.0006642818752712171,-0.35824495593325506
shell304,B,1,0.7,global,Omegam,ln10_10_As,0.0001906981870175677,0.4948489907965595
shell304,B,1,0.7,global,Omegam,Mnu,0.0008128789249312777,0.8539806178226956
shell304,B,1,0.7,global,Omegam,Omegam,6.584592541570403e-05,1.0000000000000002
shell304,B,1,0.7,global,Omegam,bin01:DESI-LRG:b1_sigma8,-5.734149553503901e-06,-0.044703923501311034
shell304,B,1,0.7,global,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.0004009281035714209,-0.5340699661490161
shell304,B,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Mnu,-0.0006642818752712171,-0.35824495593325506
shell304,B,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Omegam,-5.734149553503901e-06,-0.044703923501311034
shell304,B,1,0.7,global,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0002498721439287658,1.0
shell304,B,1,0.7,bin_only,ln10_10_As,ln10_10_As,0.030092433746669825,1.0
shell304,B,1,0.7,bin_only,ln10_10_As,Mnu,0.05628675954338426,0.820540746582388
shell304,B,1,0.7,bin_only,ln10_10_As,Omegam,0.002985128793446495,0.673203420957681
shell304,B,1,0.7,bin_only,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.004539552398617651,-0.8030715290669524
shell304,B,1,0.7,bin_only,Mnu,ln10_10_As,0.05628675954338426,0.820540746582388
shell304,B,1,0.7,bin_only,Mnu,Mnu,0.1563705184972952,1.0
shell304,B,1,0.7,bin_only,Mnu,Omegam,0.009187811231614107,0.9089636647642323
shell304,B,1,0.7,bin_only,Mnu,bin01:DESI-LRG:b1_sigma8,-0.008375738320570111,-0.6500032300354197
shell304,B,1,0.7,bin_only,Omegam,ln10_10_As,0.002985128793446495,0.673203420957681
shell304,B,1,0.7,bin_only,Omegam,Mnu,0.009187811231614107,0.9089636647642324
shell304,B,1,0.7,bin_only,Omegam,Omegam,0.0006533955999405406,1.0000000000000002
shell304,B,1,0.7,bin_only,Omegam,bin01:DESI-LRG:b1_sigma8,-0.0002884837676198439,-0.34634038152065727
shell304,B,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.004539552398617651,-0.8030715290669524
shell304,B,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Mnu,-0.008375738320570111,-0.6500032300354198
shell304,B,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Omegam,-0.0002884837676198439,-0.3463403815206572
shell304,B,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.001061842967452142,0.9999999999999998
shell304,B,2,0.9,global,ln10_10_As,ln10_10_As,0.0022553754296677445,1.0
shell304,B,2,0.9,global,ln10_10_As,Mnu,0.004329302131917232,0.7771325070565425
shell304,B,2,0.9,global,ln10_10_As,Omegam,0.0001906981870175677,0.4948489907965594
shell304,B,2,0.9,global,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.00024242547651569192,-0.5185578088835024
shell304,B,2,0.9,global,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.00036879915319212137,-0.44007470543789184
shell304,B,2,0.9,global,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0002881467884996547,-0.3185984428019235
shell304,B,2,0.9,global,Mnu,ln10_10_As,0.004329302131917232,0.7771325070565425
shell304,B,2,0.9,global,Mnu,Mnu,0.013760264891882527,1.0
shell304,B,2,0.9,global,Mnu,Omegam,0.0008128789249312777,0.8539806178226957
shell304,B,2,0.9,global,Mnu,bin02:DESI-ELG:b1_sigma8,-0.00031859829965983895,-0.2759042558730857
shell304,B,2,0.9,global,Mnu,bin02:DESI-LRG:b1_sigma8,-0.0004961653709083953,-0.23969499574300637
shell304,B,2,0.9,global,Mnu,bin02:DESI-QSO:b1_sigma8,-0.00039653327318025204,-0.1775029296447549
shell304,B,2,0.9,global,Omegam,ln10_10_As,0.0001906981870175677,0.4948489907965595
shell304,B,2,0.9,global,Omegam,Mnu,0.0008128789249312777,0.8539806178226956
shell304,B,2,0.9,global,Omegam,Omegam,6.584592541570403e-05,1.0000000000000002
shell304,B,2,0.9,global,Omegam,bin02:DESI-ELG:b1_sigma8,5.037368525835333e-07,0.006306198175607097
shell304,B,2,0.9,global,Omegam,bin02:DESI-LRG:b1_sigma8,7.333048358436977e-06,0.051211324736844144
shell304,B,2,0.9,global,Omegam,bin02:DESI-QSO:b1_sigma8,6.881876349261988e-07,0.004453297407876838
shell304,B,2,0.9,global,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.00024242547651569192,-0.5185578088835024
shell304,B,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Mnu,-0.00031859829965983895,-0.2759042558730857
shell304,B,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Omegam,5.037368525835333e-07,0.006306198175607096
shell304,B,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,9.690435914018324e-05,1.0000000000000002
shell304,B,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00014601426657217392,0.840561605275941
shell304,B,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,9.566878433728856e-05,0.5103144737947187
shell304,B,2,0.9,global,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.00036879915319212137,-0.4400747054378918
shell304,B,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Mnu,-0.0004961653709083953,-0.2396949957430064
shell304,B,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Omegam,7.333048358436977e-06,0.05121132473684415
shell304,B,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00014601426657217392,0.840561605275941
shell304,B,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00031139251676814706,0.9999999999999998
shell304,B,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.000173935194602462,0.5175742592906005
shell304,B,2,0.9,global,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002881467884996547,-0.3185984428019235
shell304,B,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Mnu,-0.00039653327318025204,-0.1775029296447549
shell304,B,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Omegam,6.881876349261988e-07,0.004453297407876838
shell304,B,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,9.566878433728856e-05,0.5103144737947187
shell304,B,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.000173935194602462,0.5175742592906006
shell304,B,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00036267817751631546,1.0
shell304,B,2,0.9,bin_only,ln10_10_As,ln10_10_As,0.009582690657596628,1.0
shell304,B,2,0.9,bin_only,ln10_10_As,Mnu,0.020463658288887132,0.7897082030601242
shell304,B,2,0.9,bin_only,ln10_10_As,Omegam,0.0008314794144755161,0.4751099588004042
shell304,B,2,0.9,bin_only,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.0010760200817635113,-0.7268169763428127
shell304,B,2,0.9,bin_only,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.0017264383398103828,-0.6639493216639801
shell304,B,2,0.9,bin_only,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0013033399030238535,-0.5630566054972592
shell304,B,2,0.9,bin_only,Mnu,ln10_10_As,0.020463658288887132,0.7897082030601242
shell304,B,2,0.9,bin_only,Mnu,Mnu,0.07007220486567917,0.9999999999999998
shell304,B,2,0.9,bin_only,Mnu,Omegam,0.0040610932447079735,0.8581366217947052
shell304,B,2,0.9,bin_only,Mnu,bin02:DESI-ELG:b1_sigma8,-0.0015032003796273672,-0.37548483853681813
shell304,B,2,0.9,bin_only,Mnu,bin02:DESI-LRG:b1_sigma8,-0.0024627771071827694,-0.3502513438753948
shell304,B,2,0.9,bin_only,Mnu,bin02:DESI-QSO:b1_sigma8,-0.0019105101857511612,-0.30522110917159384
shell304,B,2,0.9,bin_only,Omegam,ln10_10_As,0.0008314794144755161,0.4751099588004043
shell304,B,2,0.9,bin_only,Omegam,Mnu,0.0040610932447079735,0.8581366217947051
shell304,B,2,0.9,bin_only,Omegam,Omegam,0.00031961508360016643,1.0
shell304,B,2,0.9,bin_only,Omegam,bin02:DESI-ELG:b1_sigma8,9.357462903512546e-06,0.03460930682138222
shell304,B,2,0.9,bin_only,Omegam,bin02:DESI-LRG:b1_sigma8,3.6124659937949084e-05,0.07607075524112651
shell304,B,2,0.9,bin_only,Omegam,bin02:DESI-QSO:b1_sigma8,8.650714826435263e-06,0.020463337285106315
shell304,B,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.0010760200817635113,-0.7268169763428127
shell304,B,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Mnu,-0.0015032003796273672,-0.37548483853681813
shell304,B,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Omegam,9.357462903512546e-06,0.03460930682138222
shell304,B,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00022871948228018414,1.0000000000000002
shell304,B,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0003716371967755144,0.9251138647563331
shell304,B,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00025635387268809146,0.7168468865133831
shell304,B,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.0017264383398103828,-0.6639493216639801
shell304,B,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Mnu,-0.0024627771071827694,-0.3502513438753948
shell304,B,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Omegam,3.6124659937949084e-05,0.07607075524112651
shell304,B,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.0003716371967755144,0.9251138647563331
shell304,B,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0007055776445915636,1.0
shell304,B,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00045083089253774276,0.7177601819793704
shell304,B,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0013033399030238535,-0.5630566054972592
shell304,B,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Mnu,-0.0019105101857511612,-0.30522110917159384
shell304,B,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Omegam,8.650714826435263e-06,0.020463337285106315
shell304,B,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00025635387268809146,0.7168468865133832
shell304,B,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00045083089253774276,0.7177601819793704
shell304,B,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0005591441678398864,1.0
shell304,B,3,1.1,global,ln10_10_As,ln10_10_As,0.0022553754296677445,1.0
shell304,B,3,1.1,global,ln10_10_As,Mnu,0.004329302131917232,0.7771325070565425
shell304,B,3,1.1,global,ln10_10_As,Omegam,0.0001906981870175677,0.4948489907965594
shell304,B,3,1.1,global,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.00022700645702023738,-0.6603139994661534
shell304,B,3,1.1,global,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.00031533416622956366,-0.3005931317632391
shell304,B,3,1.1,global,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.00028386860608176393,-0.3826027200981257
shell304,B,3,1.1,global,Mnu,ln10_10_As,0.004329302131917232,0.7771325070565425
shell304,B,3,1.1,global,Mnu,Mnu,0.013760264891882527,1.0
shell304,B,3,1.1,global,Mnu,Omegam,0.0008128789249312777,0.8539806178226957
shell304,B,3,1.1,global,Mnu,bin03:DESI-ELG:b1_sigma8,-0.00042705171715479097,-0.5029082871118528
shell304,B,3,1.1,global,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0005348212516795818,-0.2064014318366739
shell304,B,3,1.1,global,Mnu,bin03:DESI-QSO:b1_sigma8,-0.0005373403719269638,-0.2932082493664851
shell304,B,3,1.1,global,Omegam,ln10_10_As,0.0001906981870175677,0.4948489907965595
shell304,B,3,1.1,global,Omegam,Mnu,0.0008128789249312777,0.8539806178226956
shell304,B,3,1.1,global,Omegam,Omegam,6.584592541570403e-05,1.0000000000000002
shell304,B,3,1.1,global,Omegam,bin03:DESI-ELG:b1_sigma8,-1.1769311793408456e-05,-0.2003587586703458
shell304,B,3,1.1,global,Omegam,bin03:DESI-LRG:b1_sigma8,-2.769930055933321e-06,-0.01545331995927711
shell304,B,3,1.1,global,Omegam,bin03:DESI-QSO:b1_sigma8,-1.3362799497469967e-05,-0.10540788752575071
shell304,B,3,1.1,global,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.00022700645702023738,-0.6603139994661534
shell304,B,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Mnu,-0.00042705171715479097,-0.5029082871118528
shell304,B,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Omegam,-1.1769311793408456e-05,-0.2003587586703458
shell304,B,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.240305017740401e-05,0.9999999999999999
shell304,B,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,6.531367766472944e-05,0.40845413993810165
shell304,B,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,5.681230571675671e-05,0.5023474971127572
shell304,B,3,1.1,global,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.00031533416622956366,-0.3005931317632391
shell304,B,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0005348212516795818,-0.2064014318366739
shell304,B,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Omegam,-2.769930055933321e-06,-0.01545331995927711
shell304,B,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,6.531367766472944e-05,0.4084541399381016
shell304,B,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0004879385219779475,1.0
shell304,B,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,7.600998151706471e-05,0.22025622133800538
shell304,B,3,1.1,global,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.00028386860608176393,-0.3826027200981257
shell304,B,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Mnu,-0.0005373403719269638,-0.2932082493664851
shell304,B,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Omegam,-1.3362799497469967e-05,-0.1054078875257507
shell304,B,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.681230571675671e-05,0.5023474971127571
shell304,B,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,7.600998151706471e-05,0.22025622133800538
shell304,B,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00024407302228288016,1.0
shell304,B,3,1.1,bin_only,ln10_10_As,ln10_10_As,0.010739221412523314,1.0
shell304,B,3,1.1,bin_only,ln10_10_As,Mnu,0.02217575407630388,0.8287816801841975
shell304,B,3,1.1,bin_only,ln10_10_As,Omegam,0.0010102675921408915,0.5708914728828908
shell304,B,3,1.1,bin_only,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.0010916389389161116,-0.8488907852112463
shell304,B,3,1.1,bin_only,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.0015169728434127833,-0.5319249356409947
shell304,B,3,1.1,bin_only,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.0013692332337286197,-0.6501932975550131
shell304,B,3,1.1,bin_only,Mnu,ln10_10_As,0.02217575407630388,0.8287816801841976
shell304,B,3,1.1,bin_only,Mnu,Mnu,0.06666589466875499,1.0
shell304,B,3,1.1,bin_only,Mnu,Omegam,0.003747481246746771,0.8499456294668861
shell304,B,3,1.1,bin_only,Mnu,bin03:DESI-ELG:b1_sigma8,-0.002246526188612341,-0.701162738678212
shell304,B,3,1.1,bin_only,Mnu,bin03:DESI-LRG:b1_sigma8,-0.002931815291767364,-0.4126137453938332
shell304,B,3,1.1,bin_only,Mnu,bin03:DESI-QSO:b1_sigma8,-0.0028367594162668295,-0.5406573408215037
shell304,B,3,1.1,bin_only,Omegam,ln10_10_As,0.0010102675921408915,0.5708914728828908
shell304,B,3,1.1,bin_only,Omegam,Mnu,0.003747481246746771,0.8499456294668862
shell304,B,3,1.1,bin_only,Omegam,Omegam,0.00029160363578295003,1.0000000000000002
shell304,B,3,1.1,bin_only,Omegam,bin03:DESI-ELG:b1_sigma8,-6.909129591690133e-05,-0.3260514006895096
shell304,B,3,1.1,bin_only,Omegam,bin03:DESI-LRG:b1_sigma8,-3.7687409114007374e-05,-0.08019711708109435
shell304,B,3,1.1,bin_only,Omegam,bin03:DESI-QSO:b1_sigma8,-8.029878598457171e-05,-0.23140032622516882
shell304,B,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.0010916389389161116,-0.8488907852112463
shell304,B,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Mnu,-0.002246526188612341,-0.701162738678212
shell304,B,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Omegam,-6.909129591690133e-05,-0.3260514006895096
shell304,B,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.0001539861292441394,1.0
shell304,B,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0002241116794522553,0.6562701191918392
shell304,B,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00018752757349725147,0.7436623382870056
shell304,B,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.0015169728434127833,-0.5319249356409947
shell304,B,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Mnu,-0.002931815291767364,-0.4126137453938332
shell304,B,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Omegam,-3.7687409114007374e-05,-0.08019711708109435
shell304,B,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.0002241116794522553,0.6562701191918391
shell304,B,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0007573246914229234,1.0000000000000002
shell304,B,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0002838483091463637,0.5075708916329661
shell304,B,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.0013692332337286197,-0.6501932975550131
shell304,B,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Mnu,-0.0028367594162668295,-0.5406573408215037
shell304,B,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Omegam,-8.029878598457171e-05,-0.23140032622516885
shell304,B,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00018752757349725147,0.7436623382870056
shell304,B,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0002838483091463637,0.5075708916329661
shell304,B,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0004129496386045254,0.9999999999999998
shell304,B,4,1.2999999999999998,global,ln10_10_As,ln10_10_As,0.0022553754296677445,1.0
shell304,B,4,1.2999999999999998,global,ln10_10_As,Mnu,0.004329302131917232,0.7771325070565425
shell304,B,4,1.2999999999999998,global,ln10_10_As,Omegam,0.0001906981870175677,0.4948489907965594
shell304,B,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.0002881654240342211,-0.42668384721012603
shell304,B,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.0003225407761460764,-0.30698993343525005
shell304,B,4,1.2999999999999998,global,Mnu,ln10_10_As,0.004329302131917232,0.7771325070565425
shell304,B,4,1.2999999999999998,global,Mnu,Mnu,0.013760264891882527,1.0
shell304,B,4,1.2999999999999998,global,Mnu,Omegam,0.0008128789249312777,0.8539806178226957
shell304,B,4,1.2999999999999998,global,Mnu,bin04:DESI-ELG:b1_sigma8,-0.00035513732029525023,-0.21289069059497698
shell304,B,4,1.2999999999999998,global,Mnu,bin04:DESI-QSO:b1_sigma8,-0.0003745236576672793,-0.14431610179704527
shell304,B,4,1.2999999999999998,global,Omegam,ln10_10_As,0.0001906981870175677,0.4948489907965595
shell304,B,4,1.2999999999999998,global,Omegam,Mnu,0.0008128789249312777,0.8539806178226956
shell304,B,4,1.2999999999999998,global,Omegam,Omegam,6.584592541570403e-05,1.0000000000000002
shell304,B,4,1.2999999999999998,global,Omegam,bin04:DESI-ELG:b1_sigma8,4.601528273927993e-06,0.03987598248711694
shell304,B,4,1.2999999999999998,global,Omegam,bin04:DESI-QSO:b1_sigma8,7.782548862229313e-06,0.043351720062473356
shell304,B,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.0002881654240342211,-0.4266838472101261
shell304,B,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Mnu,-0.00035513732029525023,-0.212890690594977
shell304,B,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Omegam,4.601528273927993e-06,0.039875982487116934
shell304,B,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00020223321720512624,1.0000000000000002
shell304,B,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0001278556326035891,0.40638956732581394
shell304,B,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.0003225407761460764,-0.30698993343525005
shell304,B,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Mnu,-0.0003745236576672793,-0.14431610179704527
shell304,B,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Omegam,7.782548862229313e-06,0.04335172006247336
shell304,B,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0001278556326035891,0.406389567325814
shell304,B,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0004894430197381802,1.0
shell304,B,4,1.2999999999999998,bin_only,ln10_10_As,ln10_10_As,0.013577882979564951,1.0
shell304,B,4,1.2999999999999998,bin_only,ln10_10_As,Mnu,0.021811149776174998,0.6918979540294923
shell304,B,4,1.2999999999999998,bin_only,ln10_10_As,Omegam,0.0006288978603479564,0.2539279042621027
shell304,B,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.002055204245605542,-0.7023886352611278
shell304,B,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.002328046650565834,-0.6124498691791903
shell304,B,4,1.2999999999999998,bin_only,Mnu,ln10_10_As,0.021811149776174998,0.6918979540294923
shell304,B,4,1.2999999999999998,bin_only,Mnu,Mnu,0.07318818310226483,1.0
shell304,B,4,1.2999999999999998,bin_only,Mnu,Omegam,0.004540538539743248,0.7896474280813551
shell304,B,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-ELG:b1_sigma8,-0.0015238411817055338,-0.22431470330833103
shell304,B,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-QSO:b1_sigma8,-0.0015662226190888467,-0.17747120861694976
shell304,B,4,1.2999999999999998,bin_only,Omegam,ln10_10_As,0.0006288978603479564,0.2539279042621027
shell304,B,4,1.2999999999999998,bin_only,Omegam,Mnu,0.004540538539743248,0.789647428081355
shell304,B,4,1.2999999999999998,bin_only,Omegam,Omegam,0.0004517595230955872,0.9999999999999999
shell304,B,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-ELG:b1_sigma8,0.0001626449085500121,0.3047371017512322
shell304,B,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-QSO:b1_sigma8,0.00020326352812110676,0.2931572908686486
shell304,B,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.002055204245605542,-0.7023886352611278
shell304,B,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Mnu,-0.0015238411817055338,-0.22431470330833103
shell304,B,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Omegam,0.0001626449085500121,0.3047371017512322
shell304,B,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0006305549849204893,1.0
shell304,B,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0006238014751929605,0.7615173701363486
shell304,B,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.002328046650565834,-0.6124498691791903
shell304,B,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Mnu,-0.0015662226190888467,-0.17747120861694976
shell304,B,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Omegam,0.00020326352812110676,0.2931572908686486
shell304,B,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0006238014751929605,0.7615173701363485
shell304,B,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0010641680200010751,1.0
shell304,B,5,1.5,global,ln10_10_As,ln10_10_As,0.0022553754296677445,1.0
shell304,B,5,1.5,global,ln10_10_As,Mnu,0.004329302131917232,0.7771325070565425
shell304,B,5,1.5,global,ln10_10_As,Omegam,0.0001906981870175677,0.4948489907965594
shell304,B,5,1.5,global,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.0002943100326986856,-0.36620170400036517
shell304,B,5,1.5,global,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.0003184008573314008,-0.31093039562008534
shell304,B,5,1.5,global,Mnu,ln10_10_As,0.004329302131917232,0.7771325070565425
shell304,B,5,1.5,global,Mnu,Mnu,0.013760264891882527,1.0
shell304,B,5,1.5,global,Mnu,Omegam,0.0008128789249312777,0.8539806178226957
shell304,B,5,1.5,global,Mnu,bin05:DESI-ELG:b1_sigma8,-0.00038843967956024756,-0.19567480346566074
shell304,B,5,1.5,global,Mnu,bin05:DESI-QSO:b1_sigma8,-0.0004123742645807958,-0.16303337919872848
shell304,B,5,1.5,global,Omegam,ln10_10_As,0.0001906981870175677,0.4948489907965595
shell304,B,5,1.5,global,Omegam,Mnu,0.0008128789249312777,0.8539806178226956
shell304,B,5,1.5,global,Omegam,Omegam,6.584592541570403e-05,1.0000000000000002
shell304,B,5,1.5,global,Omegam,bin05:DESI-ELG:b1_sigma8,2.8838981121527657e-06,0.021001009730605008
shell304,B,5,1.5,global,Omegam,bin05:DESI-QSO:b1_sigma8,3.803408459305412e-06,0.02173736453990805
shell304,B,5,1.5,global,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.0002943100326986856,-0.3662017040003652
shell304,B,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Mnu,-0.00038843967956024756,-0.1956748034656607
shell304,B,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Omegam,2.8838981121527657e-06,0.021001009730605008
shell304,B,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.00028638519799500353,1.0
shell304,B,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00010914889168173482,0.2991179115269889
shell304,B,5,1.5,global,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.0003184008573314008,-0.31093039562008534
shell304,B,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Mnu,-0.0004123742645807958,-0.16303337919872846
shell304,B,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Omegam,3.803408459305412e-06,0.02173736453990805
shell304,B,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.00010914889168173482,0.2991179115269889
shell304,B,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00046494678944496284,1.0000000000000002
shell304,B,5,1.5,bin_only,ln10_10_As,ln10_10_As,0.018249401729624935,1.0
shell304,B,5,1.5,bin_only,ln10_10_As,Mnu,0.029827327392735074,0.7288852008756048
shell304,B,5,1.5,bin_only,ln10_10_As,Omegam,0.001058104903977794,0.3397752968788549
shell304,B,5,1.5,bin_only,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.0026091934278760255,-0.6803190722180308
shell304,B,5,1.5,bin_only,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.002830448569448021,-0.6372357985666929
shell304,B,5,1.5,bin_only,Mnu,ln10_10_As,0.029827327392735074,0.7288852008756048
shell304,B,5,1.5,bin_only,Mnu,Mnu,0.091761770779833,1.0000000000000002
shell304,B,5,1.5,bin_only,Mnu,Omegam,0.005523374534280279,0.7909717806828176
shell304,B,5,1.5,bin_only,Mnu,bin05:DESI-ELG:b1_sigma8,-0.002599658193389528,-0.30228461448928234
shell304,B,5,1.5,bin_only,Mnu,bin05:DESI-QSO:b1_sigma8,-0.0027621674276248147,-0.27732455200306044
shell304,B,5,1.5,bin_only,Omegam,ln10_10_As,0.001058104903977794,0.3397752968788549
shell304,B,5,1.5,bin_only,Omegam,Mnu,0.005523374534280279,0.7909717806828176
shell304,B,5,1.5,bin_only,Omegam,Omegam,0.0005314044925388543,1.0
shell304,B,5,1.5,bin_only,Omegam,bin05:DESI-ELG:b1_sigma8,0.0001331354298463913,0.20342846405164608
shell304,B,5,1.5,bin_only,Omegam,bin05:DESI-QSO:b1_sigma8,0.00014953356393312788,0.19728555449718435
shell304,B,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.0026091934278760255,-0.6803190722180308
shell304,B,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Mnu,-0.002599658193389528,-0.30228461448928234
shell304,B,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Omegam,0.0001331354298463913,0.20342846405164608
shell304,B,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0008060066553045531,1.0000000000000002
shell304,B,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0006749493079783184,0.7230545374848618
shell304,B,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.002830448569448021,-0.6372357985666929
shell304,B,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Mnu,-0.0027621674276248147,-0.27732455200306044
shell304,B,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Omegam,0.00014953356393312788,0.19728555449718432
shell304,B,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0006749493079783184,0.7230545374848618
shell304,B,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0010810893106483342,1.0000000000000002
shell304,B,6,1.8,global,ln10_10_As,ln10_10_As,0.0022553754296677445,1.0
shell304,B,6,1.8,global,ln10_10_As,Mnu,0.004329302131917232,0.7771325070565425
shell304,B,6,1.8,global,ln10_10_As,Omegam,0.0001906981870175677,0.4948489907965594
shell304,B,6,1.8,global,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.000313619028636207,-0.36562862844036315
shell304,B,6,1.8,global,Mnu,ln10_10_As,0.004329302131917232,0.7771325070565425
shell304,B,6,1.8,global,Mnu,Mnu,0.013760264891882527,1.0
shell304,B,6,1.8,global,Mnu,Omegam,0.0008128789249312777,0.8539806178226957
shell304,B,6,1.8,global,Mnu,bin06:DESI-QSO:b1_sigma8,-0.0004337300042744863,-0.2047167035573246
shell304,B,6,1.8,global,Omegam,ln10_10_As,0.0001906981870175677,0.4948489907965595
shell304,B,6,1.8,global,Omegam,Mnu,0.0008128789249312777,0.8539806178226956
shell304,B,6,1.8,global,Omegam,Omegam,6.584592541570403e-05,1.0000000000000002
shell304,B,6,1.8,global,Omegam,bin06:DESI-QSO:b1_sigma8,1.4038301920001188e-06,0.009578496304589545
shell304,B,6,1.8,global,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.000313619028636207,-0.36562862844036315
shell304,B,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Mnu,-0.0004337300042744863,-0.20471670355732463
shell304,B,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Omegam,1.4038301920001188e-06,0.009578496304589547
shell304,B,6,1.8,global,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.00032621624113801347,1.0000000000000002
shell304,B,6,1.8,bin_only,ln10_10_As,ln10_10_As,0.034256792095639026,1.0000000000000002
shell304,B,6,1.8,bin_only,ln10_10_As,Mnu,0.04965143449639884,0.6666426611213191
shell304,B,6,1.8,bin_only,ln10_10_As,Omegam,0.0026463815843893947,0.4736610463574498
shell304,B,6,1.8,bin_only,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.004105715568981332,-0.6914746034331822
shell304,B,6,1.8,bin_only,Mnu,ln10_10_As,0.04965143449639884,0.6666426611213191
shell304,B,6,1.8,bin_only,Mnu,Mnu,0.16193126324488238,1.0
shell304,B,6,1.8,bin_only,Mnu,Omegam,0.01064636144789074,0.876444469489575
shell304,B,6,1.8,bin_only,Mnu,bin06:DESI-QSO:b1_sigma8,-0.0037830491450652165,-0.2930470484921134
shell304,B,6,1.8,bin_only,Omegam,ln10_10_As,0.0026463815843893947,0.4736610463574498
shell304,B,6,1.8,bin_only,Omegam,Mnu,0.01064636144789074,0.8764444694895749
shell304,B,6,1.8,bin_only,Omegam,Omegam,0.0009112192783945703,1.0000000000000002
shell304,B,6,1.8,bin_only,Omegam,bin06:DESI-QSO:b1_sigma8,5.326684820448384e-05,0.05500551953821297
shell304,B,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.004105715568981332,-0.6914746034331821
shell304,B,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Mnu,-0.0037830491450652165,-0.2930470484921133
shell304,B,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Omegam,5.326684820448384e-05,0.05500551953821297
shell304,B,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.0010291497177357283,0.9999999999999998
shell304,B,7,2.05,global,ln10_10_As,ln10_10_As,0.0022553754296677445,1.0
shell304,B,7,2.05,global,ln10_10_As,Mnu,0.004329302131917232,0.7771325070565425
shell304,B,7,2.05,global,ln10_10_As,Omegam,0.0001906981870175677,0.4948489907965594
shell304,B,7,2.05,global,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.00027611303360031023,-0.20839621322618637
shell304,B,7,2.05,global,Mnu,ln10_10_As,0.004329302131917232,0.7771325070565425
shell304,B,7,2.05,global,Mnu,Mnu,0.013760264891882527,1.0
shell304,B,7,2.05,global,Mnu,Omegam,0.0008128789249312777,0.8539806178226957
shell304,B,7,2.05,global,Mnu,bin07:DESI-QSO:b1_sigma8,-0.0004014217158613548,-0.12265910849755206
shell304,B,7,2.05,global,Omegam,ln10_10_As,0.0001906981870175677,0.4948489907965595
shell304,B,7,2.05,global,Omegam,Mnu,0.0008128789249312777,0.8539806178226956
shell304,B,7,2.05,global,Omegam,Omegam,6.584592541570403e-05,1.0000000000000002
shell304,B,7,2.05,global,Omegam,bin07:DESI-QSO:b1_sigma8,-2.451870847263569e-06,-0.010830424397937247
shell304,B,7,2.05,global,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.00027611303360031023,-0.2083962132261864
shell304,B,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Mnu,-0.0004014217158613548,-0.12265910849755206
shell304,B,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Omegam,-2.451870847263569e-06,-0.010830424397937247
shell304,B,7,2.05,global,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0007783507063781442,1.0000000000000002
shell304,B,7,2.05,bin_only,ln10_10_As,ln10_10_As,0.1412773209460371,1.0
shell304,B,7,2.05,bin_only,ln10_10_As,Mnu,0.20274094332259168,0.719602600776978
shell304,B,7,2.05,bin_only,ln10_10_As,Omegam,0.011352392965296308,0.5523381185974383
shell304,B,7,2.05,bin_only,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.014941393412611638,-0.747515865917724
shell304,B,7,2.05,bin_only,Mnu,ln10_10_As,0.20274094332259168,0.719602600776978
shell304,B,7,2.05,bin_only,Mnu,Mnu,0.5618560043819841,0.9999999999999999
shell304,B,7,2.05,bin_only,Mnu,Omegam,0.035392896084553184,0.8634902011049072
shell304,B,7,2.05,bin_only,Mnu,bin07:DESI-QSO:b1_sigma8,-0.01750902790950843,-0.43925332845465515
shell304,B,7,2.05,bin_only,Omegam,ln10_10_As,0.011352392965296308,0.5523381185974383
shell304,B,7,2.05,bin_only,Omegam,Mnu,0.035392896084553184,0.8634902011049072
shell304,B,7,2.05,bin_only,Omegam,Omegam,0.002990145685390748,1.0
shell304,B,7,2.05,bin_only,Omegam,bin07:DESI-QSO:b1_sigma8,-0.00034510344258309575,-0.11867757311021701
shell304,B,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.014941393412611638,-0.7475158659177241
shell304,B,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Mnu,-0.01750902790950843,-0.4392533284546551
shell304,B,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Omegam,-0.00034510344258309575,-0.118677573110217
shell304,B,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0028279317342682912,1.0
shell304,C,0,0.5,global,ln10_10_As,ln10_10_As,0.0021728499469198547,1.0
shell304,C,0,0.5,global,ln10_10_As,Mnu,0.004173253721653638,0.7777431224112982
shell304,C,0,0.5,global,ln10_10_As,Omegam,0.0001813689795416772,0.4905333779675513
shell304,C,0,0.5,global,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.00037537553849814495,-0.34225900682281524
shell304,C,0,0.5,global,Mnu,ln10_10_As,0.004173253721653638,0.7777431224112983
shell304,C,0,0.5,global,Mnu,Mnu,0.013250964310800313,1.0000000000000002
shell304,C,0,0.5,global,Mnu,Omegam,0.0007777619833494794,0.8518112889549808
shell304,C,0,0.5,global,Mnu,bin00:DESI-LRG:b1_sigma8,-0.0004367574029930654,-0.16125764691382422
shell304,C,0,0.5,global,Omegam,ln10_10_As,0.0001813689795416772,0.4905333779675513
shell304,C,0,0.5,global,Omegam,Mnu,0.0007777619833494794,0.8518112889549807
shell304,C,0,0.5,global,Omegam,Omegam,6.291571772629966e-05,0.9999999999999998
shell304,C,0,0.5,global,Omegam,bin00:DESI-LRG:b1_sigma8,1.7469652826491265e-05,0.09360703347809532
shell304,C,0,0.5,global,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.00037537553849814495,-0.34225900682281524
shell304,C,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Mnu,-0.0004367574029930654,-0.16125764691382422
shell304,C,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Omegam,1.7469652826491265e-05,0.09360703347809532
shell304,C,0,0.5,global,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.0005535953444015166,1.0
shell304,C,0,0.5,bin_only,ln10_10_As,ln10_10_As,0.046331867561581745,1.0000000000000002
shell304,C,0,0.5,bin_only,ln10_10_As,Mnu,0.08987006817906867,0.7980977473299105
shell304,C,0,0.5,bin_only,ln10_10_As,Omegam,0.0047500158390609195,0.6424876088166528
shell304,C,0,0.5,bin_only,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.006311314317680819,-0.6472036618044553
shell304,C,0,0.5,bin_only,Mnu,ln10_10_As,0.08987006817906867,0.7980977473299103
shell304,C,0,0.5,bin_only,Mnu,Mnu,0.27367691527230903,1.0000000000000002
shell304,C,0,0.5,bin_only,Mnu,Omegam,0.01653326197190553,0.9201297351762915
shell304,C,0,0.5,bin_only,Mnu,bin00:DESI-LRG:b1_sigma8,-0.0085325042287447,-0.36001325297676157
shell304,C,0,0.5,bin_only,Omegam,ln10_10_As,0.0047500158390609195,0.6424876088166528
shell304,C,0,0.5,bin_only,Omegam,Mnu,0.01653326197190553,0.9201297351762914
shell304,C,0,0.5,bin_only,Omegam,Omegam,0.001179725038535149,0.9999999999999998
shell304,C,0,0.5,bin_only,Omegam,bin00:DESI-LRG:b1_sigma8,-6.212173876306995e-05,-0.03992218141362382
shell304,C,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.006311314317680819,-0.6472036618044554
shell304,C,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Mnu,-0.0085325042287447,-0.36001325297676157
shell304,C,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Omegam,-6.212173876306995e-05,-0.03992218141362382
shell304,C,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.0020524750251679396,1.0
shell304,C,1,0.7,global,ln10_10_As,ln10_10_As,0.0021728499469198547,1.0
shell304,C,1,0.7,global,ln10_10_As,Mnu,0.004173253721653638,0.7777431224112982
shell304,C,1,0.7,global,ln10_10_As,Omegam,0.0001813689795416772,0.4905333779675513
shell304,C,1,0.7,global,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.00038927061220120265,-0.5319091307913149
shell304,C,1,0.7,global,ln10_10_As,bin01:PFS-ELG:b1_sigma8,-0.0002547021535588273,-0.1528517311476068
shell304,C,1,0.7,global,Mnu,ln10_10_As,0.004173253721653638,0.7777431224112983
shell304,C,1,0.7,global,Mnu,Mnu,0.013250964310800313,1.0000000000000002
shell304,C,1,0.7,global,Mnu,Omegam,0.0007777619833494794,0.8518112889549808
shell304,C,1,0.7,global,Mnu,bin01:DESI-LRG:b1_sigma8,-0.0006459513325806636,-0.3574182726988892
shell304,C,1,0.7,global,Mnu,bin01:PFS-ELG:b1_sigma8,-0.000321898915555177,-0.07822550654404874
shell304,C,1,0.7,global,Omegam,ln10_10_As,0.0001813689795416772,0.4905333779675513
shell304,C,1,0.7,global,Omegam,Mnu,0.0007777619833494794,0.8518112889549807
shell304,C,1,0.7,global,Omegam,Omegam,6.291571772629966e-05,0.9999999999999998
shell304,C,1,0.7,global,Omegam,bin01:DESI-LRG:b1_sigma8,-5.4358670066779955e-06,-0.04365057213473148
shell304,C,1,0.7,global,Omegam,bin01:PFS-ELG:b1_sigma8,-2.4527634160520673e-07,-0.0008650250711291173
shell304,C,1,0.7,global,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.00038927061220120265,-0.5319091307913149
shell304,C,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Mnu,-0.0006459513325806636,-0.3574182726988892
shell304,C,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Omegam,-5.4358670066779955e-06,-0.04365057213473148
shell304,C,1,0.7,global,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0002464896053087827,1.0000000000000002
shell304,C,1,0.7,global,bin01:DESI-LRG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.0001233556723368069,0.21979227921906325
shell304,C,1,0.7,global,bin01:PFS-ELG:b1_sigma8,ln10_10_As,-0.0002547021535588273,-0.15285173114760683
shell304,C,1,0.7,global,bin01:PFS-ELG:b1_sigma8,Mnu,-0.000321898915555177,-0.07822550654404874
shell304,C,1,0.7,global,bin01:PFS-ELG:b1_sigma8,Omegam,-2.4527634160520673e-07,-0.0008650250711291172
shell304,C,1,0.7,global,bin01:PFS-ELG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0001233556723368069,0.21979227921906327
shell304,C,1,0.7,global,bin01:PFS-ELG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.0012778938344221477,0.9999999999999998
shell304,C,1,0.7,bin_only,ln10_10_As,ln10_10_As,0.028501531292595188,1.0
shell304,C,1,0.7,bin_only,ln10_10_As,Mnu,0.053850228825081205,0.8184430820816843
shell304,C,1,0.7,bin_only,ln10_10_As,Omegam,0.0028130541222492387,0.6632449772018951
shell304,C,1,0.7,bin_only,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.004367607841454681,-0.8023672418720408
shell304,C,1,0.7,bin_only,ln10_10_As,bin01:PFS-ELG:b1_sigma8,-0.0030748697452737633,-0.45017960764331866
shell304,C,1,0.7,bin_only,Mnu,ln10_10_As,0.053850228825081205,0.8184430820816841
shell304,C,1,0.7,bin_only,Mnu,Mnu,0.15189026786311607,1.0
shell304,C,1,0.7,bin_only,Mnu,Omegam,0.00887791997237032,0.9067263371045535
shell304,C,1,0.7,bin_only,Mnu,bin01:DESI-LRG:b1_sigma8,-0.008097722219475249,-0.6444089302013555
shell304,C,1,0.7,bin_only,Mnu,bin01:PFS-ELG:b1_sigma8,-0.004526745988812678,-0.28708753961940164
shell304,C,1,0.7,bin_only,Omegam,ln10_10_As,0.0028130541222492387,0.663244977201895
shell304,C,1,0.7,bin_only,Omegam,Mnu,0.00887791997237032,0.9067263371045535
shell304,C,1,0.7,bin_only,Omegam,Omegam,0.0006311608357570229,1.0000000000000002
shell304,C,1,0.7,bin_only,Omegam,bin01:DESI-LRG:b1_sigma8,-0.00027051952977369235,-0.3339583079278985
shell304,C,1,0.7,bin_only,Omegam,bin01:PFS-ELG:b1_sigma8,-0.00015403805767279097,-0.1515483472497385
shell304,C,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.004367607841454681,-0.8023672418720409
shell304,C,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Mnu,-0.008097722219475249,-0.6444089302013555
shell304,C,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Omegam,-0.00027051952977369235,-0.3339583079278985
shell304,C,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0010396153930282786,1.0000000000000002
shell304,C,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.0006256428907310625,0.4796046170096489
shell304,C,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,ln10_10_As,-0.0030748697452737633,-0.45017960764331866
shell304,C,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,Mnu,-0.004526745988812678,-0.2870875396194016
shell304,C,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,Omegam,-0.00015403805767279097,-0.15154834724973848
shell304,C,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0006256428907310625,0.4796046170096489
shell304,C,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.0016368678403727724,1.0000000000000002
shell304,C,2,0.9,global,ln10_10_As,ln10_10_As,0.0021728499469198547,1.0
shell304,C,2,0.9,global,ln10_10_As,Mnu,0.004173253721653638,0.7777431224112982
shell304,C,2,0.9,global,ln10_10_As,Omegam,0.0001813689795416772,0.4905333779675513
shell304,C,2,0.9,global,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.00023441926409229453,-0.5158150182843392
shell304,C,2,0.9,global,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.0003578174973152428,-0.43876653822902684
shell304,C,2,0.9,global,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0002790325036481216,-0.3153775680204624
shell304,C,2,0.9,global,ln10_10_As,bin02:PFS-ELG:b1_sigma8,-0.00022860062015550418,-0.25240073508880334
shell304,C,2,0.9,global,Mnu,ln10_10_As,0.004173253721653638,0.7777431224112983
shell304,C,2,0.9,global,Mnu,Mnu,0.013250964310800313,1.0000000000000002
shell304,C,2,0.9,global,Mnu,Omegam,0.0007777619833494794,0.8518112889549808
shell304,C,2,0.9,global,Mnu,bin02:DESI-ELG:b1_sigma8,-0.0003103225719631338,-0.2765063926107753
shell304,C,2,0.9,global,Mnu,bin02:DESI-LRG:b1_sigma8,-0.00048586981588075455,-0.2412586932757915
shell304,C,2,0.9,global,Mnu,bin02:DESI-QSO:b1_sigma8,-0.0003867834397574028,-0.1770251622513777
shell304,C,2,0.9,global,Mnu,bin02:PFS-ELG:b1_sigma8,-0.00030234661992624987,-0.13517907013523675
shell304,C,2,0.9,global,Omegam,ln10_10_As,0.0001813689795416772,0.4905333779675513
shell304,C,2,0.9,global,Omegam,Mnu,0.0007777619833494794,0.8518112889549807
shell304,C,2,0.9,global,Omegam,Omegam,6.291571772629966e-05,0.9999999999999998
shell304,C,2,0.9,global,Omegam,bin02:DESI-ELG:b1_sigma8,4.53057193703967e-07,0.0058585346830917874
shell304,C,2,0.9,global,Omegam,bin02:DESI-LRG:b1_sigma8,6.845088963902587e-06,0.049327182833629406
shell304,C,2,0.9,global,Omegam,bin02:DESI-QSO:b1_sigma8,5.938294629979204e-07,0.003944328118965735
shell304,C,2,0.9,global,Omegam,bin02:PFS-ELG:b1_sigma8,-7.060896160605729e-07,-0.004581506701016305
shell304,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.00023441926409229453,-0.5158150182843392
shell304,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Mnu,-0.0003103225719631338,-0.27650639261077536
shell304,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Omegam,4.53057193703967e-07,0.0058585346830917874
shell304,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,9.50536712435907e-05,1.0000000000000002
shell304,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0001429369516720762,0.8380054862159441
shell304,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,9.35617321407093e-05,0.505597220459494
shell304,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,6.386488159834605e-05,0.3371364759030672
shell304,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003578174973152428,-0.4387665382290268
shell304,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Mnu,-0.00048586981588075455,-0.24125869327579147
shell304,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Omegam,6.845088963902587e-06,0.049327182833629406
shell304,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.0001429369516720762,0.8380054862159441
shell304,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00030607398145618864,1.0000000000000002
shell304,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00017040134053717415,0.5131574902573739
shell304,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00010875498061005307,0.3199366756516411
shell304,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002790325036481216,-0.3153775680204624
shell304,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Mnu,-0.0003867834397574028,-0.1770251622513777
shell304,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Omegam,5.938294629979204e-07,0.003944328118965735
shell304,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,9.35617321407093e-05,0.505597220459494
shell304,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00017040134053717415,0.5131574902573739
shell304,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0003602618345526298,1.0
shell304,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:PFS-ELG:b1_sigma8,7.507088394453782e-05,0.20355908055764152
shell304,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,ln10_10_As,-0.00022860062015550418,-0.2524007350888033
shell304,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,Mnu,-0.00030234661992624987,-0.13517907013523672
shell304,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,Omegam,-7.060896160605729e-07,-0.004581506701016305
shell304,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,6.386488159834605e-05,0.3371364759030673
shell304,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00010875498061005307,0.31993667565164113
shell304,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,7.507088394453782e-05,0.2035590805576415
shell304,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00037752337065395826,0.9999999999999998
shell304,C,2,0.9,bin_only,ln10_10_As,ln10_10_As,0.009470953043022269,1.0
shell304,C,2,0.9,bin_only,ln10_10_As,Mnu,0.020268772105239835,0.7920254319291881
shell304,C,2,0.9,bin_only,ln10_10_As,Omegam,0.0008205518567734738,0.47702586409959546
shell304,C,2,0.9,bin_only,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.0010618258029746505,-0.7281615439221931
shell304,C,2,0.9,bin_only,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.00170563737006204,-0.6657541203429553
shell304,C,2,0.9,bin_only,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0012873915227364205,-0.5622772389916665
shell304,C,2,0.9,bin_only,ln10_10_As,bin02:PFS-ELG:b1_sigma8,-0.001022269138947051,-0.4730447796533981
shell304,C,2,0.9,bin_only,Mnu,ln10_10_As,0.020268772105239835,0.7920254319291882
shell304,C,2,0.9,bin_only,Mnu,Mnu,0.06914852838714278,1.0
shell304,C,2,0.9,bin_only,Mnu,Omegam,0.003986207572580744,0.8576323907153826
shell304,C,2,0.9,bin_only,Mnu,bin02:DESI-ELG:b1_sigma8,-0.0015044966759975333,-0.3818308968395277
shell304,C,2,0.9,bin_only,Mnu,bin02:DESI-LRG:b1_sigma8,-0.0024717744482490975,-0.3570601387467498
shell304,C,2,0.9,bin_only,Mnu,bin02:DESI-QSO:b1_sigma8,-0.0019130025307965497,-0.3092151570020481
shell304,C,2,0.9,bin_only,Mnu,bin02:PFS-ELG:b1_sigma8,-0.0014484089542713128,-0.24804676975543033
shell304,C,2,0.9,bin_only,Omegam,ln10_10_As,0.0008205518567734738,0.4770258640995954
shell304,C,2,0.9,bin_only,Omegam,Mnu,0.003986207572580744,0.8576323907153826
shell304,C,2,0.9,bin_only,Omegam,Omegam,0.00031241690660427607,0.9999999999999998
shell304,C,2,0.9,bin_only,Omegam,bin02:DESI-ELG:b1_sigma8,7.350874263585305e-06,0.027755115325982307
shell304,C,2,0.9,bin_only,Omegam,bin02:DESI-LRG:b1_sigma8,3.19520493293831e-05,0.06866816720808287
shell304,C,2,0.9,bin_only,Omegam,bin02:DESI-QSO:b1_sigma8,6.196019350406006e-06,0.014899860477923044
shell304,C,2,0.9,bin_only,Omegam,bin02:PFS-ELG:b1_sigma8,2.9842538754681446e-06,0.007603303880255993
shell304,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.0010618258029746505,-0.7281615439221932
shell304,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Mnu,-0.0015044966759975333,-0.3818308968395277
shell304,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Omegam,7.350874263585305e-06,0.027755115325982307
shell304,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00022452121724760184,1.0
shell304,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00036445661573504654,0.923934418879026
shell304,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00025149735244616594,0.7134136650136619
shell304,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00018607892659693913,0.5592453011069763
shell304,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.00170563737006204,-0.6657541203429553
shell304,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Mnu,-0.0024717744482490975,-0.3570601387467498
shell304,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Omegam,3.19520493293831e-05,0.06866816720808287
shell304,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00036445661573504654,0.923934418879026
shell304,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.000693029938266725,0.9999999999999999
shell304,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.000442481164871875,0.7144231040677146
shell304,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.0003165897968939279,0.5415702032652593
shell304,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0012873915227364205,-0.5622772389916665
shell304,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Mnu,-0.0019130025307965497,-0.3092151570020481
shell304,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Omegam,6.196019350406006e-06,0.014899860477923044
shell304,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00025149735244616594,0.7134136650136619
shell304,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.000442481164871875,0.7144231040677145
shell304,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0005535114376637156,1.0000000000000002
shell304,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.0002238786819794585,0.4285320291974443
shell304,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,ln10_10_As,-0.001022269138947051,-0.4730447796533981
shell304,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,Mnu,-0.0014484089542713128,-0.24804676975543033
shell304,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,Omegam,2.9842538754681446e-06,0.007603303880255994
shell304,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00018607892659693913,0.5592453011069763
shell304,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0003165897968939279,0.5415702032652593
shell304,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0002238786819794585,0.42853202919744426
shell304,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.000493096941417379,1.0
shell304,C,3,1.1,global,ln10_10_As,ln10_10_As,0.0021728499469198547,1.0
shell304,C,3,1.1,global,ln10_10_As,Mnu,0.004173253721653638,0.7777431224112982
shell304,C,3,1.1,global,ln10_10_As,Omegam,0.0001813689795416772,0.4905333779675513
shell304,C,3,1.1,global,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.00021960807995359476,-0.6566793006793223
shell304,C,3,1.1,global,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.00030672535697813004,-0.29874266669193117
shell304,C,3,1.1,global,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.0002749119768918346,-0.37871371405204607
shell304,C,3,1.1,global,ln10_10_As,bin03:PFS-ELG:b1_sigma8,-0.00022682979095511809,-0.2451851485043475
shell304,C,3,1.1,global,Mnu,ln10_10_As,0.004173253721653638,0.7777431224112983
shell304,C,3,1.1,global,Mnu,Mnu,0.013250964310800313,1.0000000000000002
shell304,C,3,1.1,global,Mnu,Omegam,0.0007777619833494794,0.8518112889549808
shell304,C,3,1.1,global,Mnu,bin03:DESI-ELG:b1_sigma8,-0.00041324014609049614,-0.5003785038998033
shell304,C,3,1.1,global,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0005222075384830524,-0.20595950313014158
shell304,C,3,1.1,global,Mnu,bin03:DESI-QSO:b1_sigma8,-0.0005208679443806778,-0.2905602012538294
shell304,C,3,1.1,global,Mnu,bin03:PFS-ELG:b1_sigma8,-0.00032811874995069526,-0.143620436339262
shell304,C,3,1.1,global,Omegam,ln10_10_As,0.0001813689795416772,0.4905333779675513
shell304,C,3,1.1,global,Omegam,Mnu,0.0007777619833494794,0.8518112889549807
shell304,C,3,1.1,global,Omegam,Omegam,6.291571772629966e-05,0.9999999999999998
shell304,C,3,1.1,global,Omegam,bin03:DESI-ELG:b1_sigma8,-1.1222406264416804e-05,-0.19720879933444066
shell304,C,3,1.1,global,Omegam,bin03:DESI-LRG:b1_sigma8,-2.764884425120834e-06,-0.01582558763162191
shell304,C,3,1.1,global,Omegam,bin03:DESI-QSO:b1_sigma8,-1.2769388667046148e-05,-0.10337672452842828
shell304,C,3,1.1,global,Omegam,bin03:PFS-ELG:b1_sigma8,-3.4038322096587754e-06,-0.02162208157982369
shell304,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.00021960807995359476,-0.6566793006793223
shell304,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Mnu,-0.00041324014609049614,-0.5003785038998033
shell304,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Omegam,-1.1222406264416804e-05,-0.19720879933444066
shell304,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.147071959163465e-05,1.0
shell304,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,6.400919053893035e-05,0.40506494086103484
shell304,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,5.563835987311153e-05,0.4979966696431842
shell304,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,4.418403119481664e-05,0.31030884333041464
shell304,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.00030672535697813004,-0.2987426666919312
shell304,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0005222075384830524,-0.20595950313014158
shell304,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Omegam,-2.764884425120834e-06,-0.01582558763162191
shell304,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,6.400919053893035e-05,0.4050649408610348
shell304,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0004851489755853306,0.9999999999999999
shell304,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,7.435216556003798e-05,0.21676457172535618
shell304,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,7.298741541133991e-05,0.16696266233745988
shell304,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002749119768918346,-0.378713714052046
shell304,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Mnu,-0.0005208679443806778,-0.2905602012538294
shell304,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Omegam,-1.2769388667046148e-05,-0.10337672452842829
shell304,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.563835987311153e-05,0.4979966696431842
shell304,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,7.435216556003798e-05,0.21676457172535618
shell304,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00024251327782777603,1.0000000000000002
shell304,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:PFS-ELG:b1_sigma8,5.650611461742161e-05,0.1828254373099618
shell304,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,ln10_10_As,-0.00022682979095511809,-0.24518514850434747
shell304,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,Mnu,-0.00032811874995069526,-0.143620436339262
shell304,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,Omegam,-3.4038322096587754e-06,-0.02162208157982369
shell304,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,4.418403119481664e-05,0.31030884333041464
shell304,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,7.298741541133991e-05,0.16696266233745988
shell304,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,5.650611461742161e-05,0.18282543730996179
shell304,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.000393896506193652,1.0
shell304,C,3,1.1,bin_only,ln10_10_As,ln10_10_As,0.010494077621664514,0.9999999999999999
shell304,C,3,1.1,bin_only,ln10_10_As,Mnu,0.02164746291744113,0.8285464103194273
shell304,C,3,1.1,bin_only,ln10_10_As,Omegam,0.000975181373740099,0.5660274483266394
shell304,C,3,1.1,bin_only,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.0010700038255520355,-0.8491138079024322
shell304,C,3,1.1,bin_only,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.001494292415855473,-0.5323954647899412
shell304,C,3,1.1,bin_only,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.0013433745942078184,-0.648651491507392
shell304,C,3,1.1,bin_only,ln10_10_As,bin03:PFS-ELG:b1_sigma8,-0.0010772267891436616,-0.47006754386322747
shell304,C,3,1.1,bin_only,Mnu,ln10_10_As,0.02164746291744113,0.8285464103194273
shell304,C,3,1.1,bin_only,Mnu,Mnu,0.06504831577845421,0.9999999999999998
shell304,C,3,1.1,bin_only,Mnu,Omegam,0.003639391379474775,0.8484670169646114
shell304,C,3,1.1,bin_only,Mnu,bin03:DESI-ELG:b1_sigma8,-0.0021968314358540987,-0.7002150085715771
shell304,C,3,1.1,bin_only,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0028838694259083887,-0.4126942859054005
shell304,C,3,1.1,bin_only,Mnu,bin03:DESI-QSO:b1_sigma8,-0.002777614534826881,-0.5386918119544125
shell304,C,3,1.1,bin_only,Mnu,bin03:PFS-ELG:b1_sigma8,-0.001827230092987315,-0.3202583545172766
shell304,C,3,1.1,bin_only,Omegam,ln10_10_As,0.000975181373740099,0.5660274483266393
shell304,C,3,1.1,bin_only,Omegam,Mnu,0.003639391379474775,0.8484670169646114
shell304,C,3,1.1,bin_only,Omegam,Omegam,0.00028284697540892004,1.0
shell304,C,3,1.1,bin_only,Omegam,bin03:DESI-ELG:b1_sigma8,-6.681105999202842e-05,-0.32294257330563997
shell304,C,3,1.1,bin_only,Omegam,bin03:DESI-LRG:b1_sigma8,-3.692157018052406e-05,-0.08012633599328693
shell304,C,3,1.1,bin_only,Omegam,bin03:DESI-QSO:b1_sigma8,-7.775894891850747e-05,-0.2286973005837183
shell304,C,3,1.1,bin_only,Omegam,bin03:PFS-ELG:b1_sigma8,-3.5292270119498045e-05,-0.09380566834429639
shell304,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.0010700038255520355,-0.8491138079024321
shell304,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Mnu,-0.0021968314358540987,-0.7002150085715773
shell304,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Omegam,-6.681105999202842e-05,-0.3229425733056399
shell304,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00015131939007759045,1.0000000000000002
shell304,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00022043700481454652,0.6540457101948117
shell304,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00018420295123157483,0.7406887005887212
shell304,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.000144684847600044,0.5257763136159543
shell304,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.001494292415855473,-0.5323954647899413
shell304,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0028838694259083887,-0.4126942859054005
shell304,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Omegam,-3.692157018052406e-05,-0.08012633599328693
shell304,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00022043700481454652,0.6540457101948117
shell304,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0007506858291593429,0.9999999999999999
shell304,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00027918709678437356,0.5040256753353904
shell304,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.0002335584997296439,0.3810586504522193
shell304,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.0013433745942078184,-0.648651491507392
shell304,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Mnu,-0.002777614534826881,-0.5386918119544125
shell304,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Omegam,-7.775894891850747e-05,-0.2286973005837183
shell304,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00018420295123157483,0.7406887005887212
shell304,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00027918709678437356,0.5040256753353904
shell304,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00040872118337150187,1.0
shell304,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.00018573957120901905,0.41069188547584623
shell304,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,ln10_10_As,-0.0010772267891436616,-0.4700675438632274
shell304,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,Mnu,-0.001827230092987315,-0.3202583545172766
shell304,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,Omegam,-3.5292270119498045e-05,-0.09380566834429639
shell304,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.000144684847600044,0.5257763136159543
shell304,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0002335584997296439,0.38105865045221926
shell304,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00018573957120901905,0.4106918854758462
shell304,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.0005004370853512394,1.0000000000000002
shell304,C,4,1.2999999999999998,global,ln10_10_As,ln10_10_As,0.0021728499469198547,1.0
shell304,C,4,1.2999999999999998,global,ln10_10_As,Mnu,0.004173253721653638,0.7777431224112982
shell304,C,4,1.2999999999999998,global,ln10_10_As,Omegam,0.0001813689795416772,0.4905333779675513
shell304,C,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.0002762916577048325,-0.4231125388740124
shell304,C,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.00031041724252032333,-0.30259638264577376
shell304,C,4,1.2999999999999998,global,ln10_10_As,bin04:PFS-ELG:b1_sigma8,-0.0002374897331424405,-0.2781493616667838
shell304,C,4,1.2999999999999998,global,Mnu,ln10_10_As,0.004173253721653638,0.7777431224112983
shell304,C,4,1.2999999999999998,global,Mnu,Mnu,0.013250964310800313,1.0000000000000002
shell304,C,4,1.2999999999999998,global,Mnu,Omegam,0.0007777619833494794,0.8518112889549808
shell304,C,4,1.2999999999999998,global,Mnu,bin04:DESI-ELG:b1_sigma8,-0.0003442825025528025,-0.2134981914946578
shell304,C,4,1.2999999999999998,global,Mnu,bin04:DESI-QSO:b1_sigma8,-0.0003660844129098202,-0.1445074571574566
shell304,C,4,1.2999999999999998,global,Mnu,bin04:PFS-ELG:b1_sigma8,-0.00032036761449240363,-0.15194029359873673
shell304,C,4,1.2999999999999998,global,Omegam,ln10_10_As,0.0001813689795416772,0.4905333779675513
shell304,C,4,1.2999999999999998,global,Omegam,Mnu,0.0007777619833494794,0.8518112889549807
shell304,C,4,1.2999999999999998,global,Omegam,Omegam,6.291571772629966e-05,0.9999999999999998
shell304,C,4,1.2999999999999998,global,Omegam,bin04:DESI-ELG:b1_sigma8,4.123734365873739e-06,0.03711197747632064
shell304,C,4,1.2999999999999998,global,Omegam,bin04:DESI-QSO:b1_sigma8,7.18556997377008e-06,0.04116370038555335
shell304,C,4,1.2999999999999998,global,Omegam,bin04:PFS-ELG:b1_sigma8,-1.2308384433256443e-06,-0.008471680542396132
shell304,C,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.0002762916577048325,-0.4231125388740124
shell304,C,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Mnu,-0.0003442825025528025,-0.21349819149465776
shell304,C,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Omegam,4.123734365873739e-06,0.03711197747632063
shell304,C,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00019624292884750267,1.0
shell304,C,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.00012249035270567532,0.39731745037558314
shell304,C,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,7.634988689640881e-05,0.2975496786498923
shell304,C,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.00031041724252032333,-0.3025963826457738
shell304,C,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Mnu,-0.0003660844129098202,-0.1445074571574566
shell304,C,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Omegam,7.18556997377008e-06,0.04116370038555335
shell304,C,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00012249035270567532,0.39731745037558314
shell304,C,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0004843223084714056,1.0
shell304,C,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:PFS-ELG:b1_sigma8,8.313432280475697e-05,0.20623445466311785
shell304,C,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,ln10_10_As,-0.0002374897331424405,-0.27814936166678383
shell304,C,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,Mnu,-0.00032036761449240363,-0.15194029359873676
shell304,C,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,Omegam,-1.2308384433256443e-06,-0.008471680542396132
shell304,C,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,7.634988689640881e-05,0.2975496786498923
shell304,C,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,8.313432280475697e-05,0.20623445466311788
shell304,C,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.0003355087168205523,1.0
shell304,C,4,1.2999999999999998,bin_only,ln10_10_As,ln10_10_As,0.01269742661383093,1.0
shell304,C,4,1.2999999999999998,bin_only,ln10_10_As,Mnu,0.02082280142794595,0.7047452265717654
shell304,C,4,1.2999999999999998,bin_only,ln10_10_As,Omegam,0.0006208669082594333,0.2731069938161019
shell304,C,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.0018804220954440442,-0.6996675931953411
shell304,C,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.002136747403873664,-0.6030252654393414
shell304,C,4,1.2999999999999998,bin_only,ln10_10_As,bin04:PFS-ELG:b1_sigma8,-0.001567336701673968,-0.5876079352574726
shell304,C,4,1.2999999999999998,bin_only,Mnu,ln10_10_As,0.02082280142794595,0.7047452265717654
shell304,C,4,1.2999999999999998,bin_only,Mnu,Mnu,0.068754055090964,1.0000000000000002
shell304,C,4,1.2999999999999998,bin_only,Mnu,Omegam,0.004180514953644256,0.7902650711333173
shell304,C,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-ELG:b1_sigma8,-0.0015448121094791907,-0.24701354889336108
shell304,C,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-QSO:b1_sigma8,-0.0016161151086559198,-0.19600326722054862
shell304,C,4,1.2999999999999998,bin_only,Mnu,bin04:PFS-ELG:b1_sigma8,-0.0014805224573625241,-0.23853331556652124
shell304,C,4,1.2999999999999998,bin_only,Omegam,ln10_10_As,0.0006208669082594333,0.2731069938161019
shell304,C,4,1.2999999999999998,bin_only,Omegam,Mnu,0.004180514953644256,0.7902650711333173
shell304,C,4,1.2999999999999998,bin_only,Omegam,Omegam,0.00040701992567385506,1.0
shell304,C,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-ELG:b1_sigma8,0.00013178029948383402,0.2738652466069881
shell304,C,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-QSO:b1_sigma8,0.00016736333252830986,0.2638108534285381
shell304,C,4,1.2999999999999998,bin_only,Omegam,bin04:PFS-ELG:b1_sigma8,7.502366992475565e-05,0.15709909155558274
shell304,C,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.0018804220954440442,-0.6996675931953412
shell304,C,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Mnu,-0.0015448121094791907,-0.24701354889336105
shell304,C,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Omegam,0.00013178029948383402,0.2738652466069881
shell304,C,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0005688679441215781,0.9999999999999999
shell304,C,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0005558721838229881,0.7411555935031743
shell304,C,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.00036418095510739825,0.645051967136743
shell304,C,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.002136747403873664,-0.6030252654393414
shell304,C,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Mnu,-0.0016161151086559198,-0.19600326722054862
shell304,C,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Omegam,0.00016736333252830986,0.2638108534285381
shell304,C,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0005558721838229881,0.7411555935031743
shell304,C,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0009888254633696888,1.0
shell304,C,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.00041698706727527163,0.5602036953352495
shell304,C,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,ln10_10_As,-0.001567336701673968,-0.5876079352574727
shell304,C,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,Mnu,-0.0014805224573625241,-0.23853331556652124
shell304,C,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,Omegam,7.502366992475565e-05,0.15709909155558274
shell304,C,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00036418095510739825,0.645051967136743
shell304,C,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.00041698706727527163,0.5602036953352496
shell304,C,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.0005603167318655603,1.0
shell304,C,5,1.5,global,ln10_10_As,ln10_10_As,0.0021728499469198547,1.0
shell304,C,5,1.5,global,ln10_10_As,Mnu,0.004173253721653638,0.7777431224112982
shell304,C,5,1.5,global,ln10_10_As,Omegam,0.0001813689795416772,0.4905333779675513
shell304,C,5,1.5,global,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.00028234939041201244,-0.3613376257429801
shell304,C,5,1.5,global,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.00030650379652414885,-0.30633159842034224
shell304,C,5,1.5,global,ln10_10_As,bin05:PFS-ELG:b1_sigma8,-0.00023766559155583957,-0.24520483959970382
shell304,C,5,1.5,global,Mnu,ln10_10_As,0.004173253721653638,0.7777431224112983
shell304,C,5,1.5,global,Mnu,Mnu,0.013250964310800313,1.0000000000000002
shell304,C,5,1.5,global,Mnu,Omegam,0.0007777619833494794,0.8518112889549808
shell304,C,5,1.5,global,Mnu,bin05:DESI-ELG:b1_sigma8,-0.00037433236399070634,-0.1939879862875727
shell304,C,5,1.5,global,Mnu,bin05:DESI-QSO:b1_sigma8,-0.00040053339233004455,-0.16210103709336593
shell304,C,5,1.5,global,Mnu,bin05:PFS-ELG:b1_sigma8,-0.00031548484949185077,-0.1318051442522352
shell304,C,5,1.5,global,Omegam,ln10_10_As,0.0001813689795416772,0.4905333779675513
shell304,C,5,1.5,global,Omegam,Mnu,0.0007777619833494794,0.8518112889549807
shell304,C,5,1.5,global,Omegam,Omegam,6.291571772629966e-05,0.9999999999999998
shell304,C,5,1.5,global,Omegam,bin05:DESI-ELG:b1_sigma8,2.664509735212587e-06,0.02003913327856806
shell304,C,5,1.5,global,Omegam,bin05:DESI-QSO:b1_sigma8,3.5335447985619693e-06,0.020754000874063223
shell304,C,5,1.5,global,Omegam,bin05:PFS-ELG:b1_sigma8,-9.407074461399497e-07,-0.005703646472926004
shell304,C,5,1.5,global,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.00028234939041201244,-0.36133762574298006
shell304,C,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Mnu,-0.00037433236399070634,-0.19398798628757272
shell304,C,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Omegam,2.664509735212587e-06,0.02003913327856806
shell304,C,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0002810072985651102,1.0000000000000002
shell304,C,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00010453397577001161,0.29051561142552673
shell304,C,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,7.455193346967557e-05,0.21388370872283985
shell304,C,5,1.5,global,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.00030650379652414885,-0.30633159842034224
shell304,C,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Mnu,-0.00040053339233004455,-0.16210103709336593
shell304,C,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Omegam,3.5335447985619693e-06,0.020754000874063223
shell304,C,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.00010453397577001161,0.2905156114255268
shell304,C,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00046074261911287445,1.0
shell304,C,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:PFS-ELG:b1_sigma8,7.708855669225266e-05,0.1727182846348859
shell304,C,5,1.5,global,bin05:PFS-ELG:b1_sigma8,ln10_10_As,-0.00023766559155583957,-0.24520483959970382
shell304,C,5,1.5,global,bin05:PFS-ELG:b1_sigma8,Mnu,-0.00031548484949185077,-0.1318051442522352
shell304,C,5,1.5,global,bin05:PFS-ELG:b1_sigma8,Omegam,-9.407074461399497e-07,-0.005703646472926003
shell304,C,5,1.5,global,bin05:PFS-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,7.455193346967557e-05,0.21388370872283985
shell304,C,5,1.5,global,bin05:PFS-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,7.708855669225266e-05,0.1727182846348859
shell304,C,5,1.5,global,bin05:PFS-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.0004323593050997881,1.0000000000000002
shell304,C,5,1.5,bin_only,ln10_10_As,ln10_10_As,0.01639185866375513,0.9999999999999998
shell304,C,5,1.5,bin_only,ln10_10_As,Mnu,0.026849376477170617,0.7302157572408423
shell304,C,5,1.5,bin_only,ln10_10_As,Omegam,0.0009107617748072396,0.3300166257587771
shell304,C,5,1.5,bin_only,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.0023555021378258035,-0.6780186554175378
shell304,C,5,1.5,bin_only,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.0025631719192300336,-0.6313369275462054
shell304,C,5,1.5,bin_only,ln10_10_As,bin05:PFS-ELG:b1_sigma8,-0.0019629414302329506,-0.5758369151820495
shell304,C,5,1.5,bin_only,Mnu,ln10_10_As,0.026849376477170617,0.7302157572408423
shell304,C,5,1.5,bin_only,Mnu,Mnu,0.08247794045201498,1.0000000000000002
shell304,C,5,1.5,bin_only,Mnu,Omegam,0.004863811390182488,0.7856931138061157
shell304,C,5,1.5,bin_only,Mnu,bin05:DESI-ELG:b1_sigma8,-0.0024105362169458255,-0.30932640781686865
shell304,C,5,1.5,bin_only,Mnu,bin05:DESI-QSO:b1_sigma8,-0.0025812392781538514,-0.2834372446390176
shell304,C,5,1.5,bin_only,Mnu,bin05:PFS-ELG:b1_sigma8,-0.0020533326593134005,-0.26853238726375556
shell304,C,5,1.5,bin_only,Omegam,ln10_10_As,0.0009107617748072396,0.3300166257587771
shell304,C,5,1.5,bin_only,Omegam,Mnu,0.004863811390182488,0.7856931138061157
shell304,C,5,1.5,bin_only,Omegam,Omegam,0.00046463267667855643,1.0
shell304,C,5,1.5,bin_only,Omegam,bin05:DESI-ELG:b1_sigma8,0.00011366622149299387,0.19433399990751007
shell304,C,5,1.5,bin_only,Omegam,bin05:DESI-QSO:b1_sigma8,0.00012858815696301595,0.1881237612160243
shell304,C,5,1.5,bin_only,Omegam,bin05:PFS-ELG:b1_sigma8,6.202543434869872e-05,0.10807399387896531
shell304,C,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.0023555021378258035,-0.6780186554175378
shell304,C,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Mnu,-0.0024105362169458255,-0.30932640781686865
shell304,C,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Omegam,0.00011366622149299387,0.1943339999075101
shell304,C,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0007363012160601836,1.0
shell304,C,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0006025622825304907,0.7002800286661708
shell304,C,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.0004264069403338621,0.5902048413681922
shell304,C,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.0025631719192300336,-0.6313369275462054
shell304,C,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Mnu,-0.0025812392781538514,-0.2834372446390176
shell304,C,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Omegam,0.00012858815696301595,0.1881237612160243
shell304,C,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0006025622825304907,0.7002800286661709
shell304,C,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0010055528181194336,1.0000000000000002
shell304,C,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.0004618088897064254,0.5469732742307777
shell304,C,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,ln10_10_As,-0.0019629414302329506,-0.5758369151820495
shell304,C,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,Mnu,-0.0020533326593134005,-0.2685323872637555
shell304,C,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,Omegam,6.202543434869872e-05,0.10807399387896531
shell304,C,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0004264069403338621,0.5902048413681921
shell304,C,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0004618088897064254,0.5469732742307777
shell304,C,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.0007089040811064253,1.0
shell304,C,6,1.8,global,ln10_10_As,ln10_10_As,0.0021728499469198547,1.0
shell304,C,6,1.8,global,ln10_10_As,Mnu,0.004173253721653638,0.7777431224112982
shell304,C,6,1.8,global,ln10_10_As,Omegam,0.0001813689795416772,0.4905333779675513
shell304,C,6,1.8,global,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.00030481733443368076,-0.3629782373677878
shell304,C,6,1.8,global,Mnu,ln10_10_As,0.004173253721653638,0.7777431224112983
shell304,C,6,1.8,global,Mnu,Mnu,0.013250964310800313,1.0000000000000002
shell304,C,6,1.8,global,Mnu,Omegam,0.0007777619833494794,0.8518112889549808
shell304,C,6,1.8,global,Mnu,bin06:DESI-QSO:b1_sigma8,-0.00042360693862492614,-0.20426554511125428
shell304,C,6,1.8,global,Omegam,ln10_10_As,0.0001813689795416772,0.4905333779675513
shell304,C,6,1.8,global,Omegam,Mnu,0.0007777619833494794,0.8518112889549807
shell304,C,6,1.8,global,Omegam,Omegam,6.291571772629966e-05,0.9999999999999998
shell304,C,6,1.8,global,Omegam,bin06:DESI-QSO:b1_sigma8,1.381401950279841e-06,0.009667101566094025
shell304,C,6,1.8,global,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.00030481733443368076,-0.3629782373677878
shell304,C,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Mnu,-0.00042360693862492614,-0.20426554511125428
shell304,C,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Omegam,1.381401950279841e-06,0.009667101566094027
shell304,C,6,1.8,global,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.0003245550801560872,1.0
shell304,C,6,1.8,bin_only,ln10_10_As,ln10_10_As,0.034256792095639026,1.0000000000000002
shell304,C,6,1.8,bin_only,ln10_10_As,Mnu,0.04965143449639884,0.6666426611213191
shell304,C,6,1.8,bin_only,ln10_10_As,Omegam,0.0026463815843893947,0.4736610463574498
shell304,C,6,1.8,bin_only,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.004105715568981332,-0.6914746034331822
shell304,C,6,1.8,bin_only,Mnu,ln10_10_As,0.04965143449639884,0.6666426611213191
shell304,C,6,1.8,bin_only,Mnu,Mnu,0.16193126324488238,1.0
shell304,C,6,1.8,bin_only,Mnu,Omegam,0.01064636144789074,0.876444469489575
shell304,C,6,1.8,bin_only,Mnu,bin06:DESI-QSO:b1_sigma8,-0.0037830491450652165,-0.2930470484921134
shell304,C,6,1.8,bin_only,Omegam,ln10_10_As,0.0026463815843893947,0.4736610463574498
shell304,C,6,1.8,bin_only,Omegam,Mnu,0.01064636144789074,0.8764444694895749
shell304,C,6,1.8,bin_only,Omegam,Omegam,0.0009112192783945703,1.0000000000000002
shell304,C,6,1.8,bin_only,Omegam,bin06:DESI-QSO:b1_sigma8,5.326684820448384e-05,0.05500551953821297
shell304,C,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.004105715568981332,-0.6914746034331821
shell304,C,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Mnu,-0.0037830491450652165,-0.2930470484921133
shell304,C,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Omegam,5.326684820448384e-05,0.05500551953821297
shell304,C,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.0010291497177357283,0.9999999999999998
shell304,C,7,2.05,global,ln10_10_As,ln10_10_As,0.0021728499469198547,1.0
shell304,C,7,2.05,global,ln10_10_As,Mnu,0.004173253721653638,0.7777431224112982
shell304,C,7,2.05,global,ln10_10_As,Omegam,0.0001813689795416772,0.4905333779675513
shell304,C,7,2.05,global,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.0002679671576900419,-0.20621226770794557
shell304,C,7,2.05,global,Mnu,ln10_10_As,0.004173253721653638,0.7777431224112983
shell304,C,7,2.05,global,Mnu,Mnu,0.013250964310800313,1.0000000000000002
shell304,C,7,2.05,global,Mnu,Omegam,0.0007777619833494794,0.8518112889549808
shell304,C,7,2.05,global,Mnu,bin07:DESI-QSO:b1_sigma8,-0.0003910039911365228,-0.12184430767774326
shell304,C,7,2.05,global,Omegam,ln10_10_As,0.0001813689795416772,0.4905333779675513
shell304,C,7,2.05,global,Omegam,Mnu,0.0007777619833494794,0.8518112889549807
shell304,C,7,2.05,global,Omegam,Omegam,6.291571772629966e-05,0.9999999999999998
shell304,C,7,2.05,global,Omegam,bin07:DESI-QSO:b1_sigma8,-2.293534418438185e-06,-0.010372262051676222
shell304,C,7,2.05,global,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002679671576900419,-0.20621226770794557
shell304,C,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Mnu,-0.0003910039911365228,-0.12184430767774326
shell304,C,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Omegam,-2.293534418438185e-06,-0.010372262051676224
shell304,C,7,2.05,global,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0007771492054857511,0.9999999999999999
shell304,C,7,2.05,bin_only,ln10_10_As,ln10_10_As,0.1412773209460371,1.0
shell304,C,7,2.05,bin_only,ln10_10_As,Mnu,0.20274094332259168,0.719602600776978
shell304,C,7,2.05,bin_only,ln10_10_As,Omegam,0.011352392965296308,0.5523381185974383
shell304,C,7,2.05,bin_only,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.014941393412611638,-0.747515865917724
shell304,C,7,2.05,bin_only,Mnu,ln10_10_As,0.20274094332259168,0.719602600776978
shell304,C,7,2.05,bin_only,Mnu,Mnu,0.5618560043819841,0.9999999999999999
shell304,C,7,2.05,bin_only,Mnu,Omegam,0.035392896084553184,0.8634902011049072
shell304,C,7,2.05,bin_only,Mnu,bin07:DESI-QSO:b1_sigma8,-0.01750902790950843,-0.43925332845465515
shell304,C,7,2.05,bin_only,Omegam,ln10_10_As,0.011352392965296308,0.5523381185974383
shell304,C,7,2.05,bin_only,Omegam,Mnu,0.035392896084553184,0.8634902011049072
shell304,C,7,2.05,bin_only,Omegam,Omegam,0.002990145685390748,1.0
shell304,C,7,2.05,bin_only,Omegam,bin07:DESI-QSO:b1_sigma8,-0.00034510344258309575,-0.11867757311021701
shell304,C,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.014941393412611638,-0.7475158659177241
shell304,C,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Mnu,-0.01750902790950843,-0.4392533284546551
shell304,C,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Omegam,-0.00034510344258309575,-0.118677573110217
shell304,C,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0028279317342682912,1.0
shell304,D,0,0.5,global,ln10_10_As,ln10_10_As,0.002135633224564775,0.9999999999999999
shell304,D,0,0.5,global,ln10_10_As,Mnu,0.004125890668959959,0.7813569754232405
shell304,D,0,0.5,global,ln10_10_As,Omegam,0.00018064773125520882,0.4977253787219518
shell304,D,0,0.5,global,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.0003668101791726602,-0.3384823164993046
shell304,D,0,0.5,global,Mnu,ln10_10_As,0.004125890668959959,0.7813569754232405
shell304,D,0,0.5,global,Mnu,Mnu,0.013055988990560445,1.0000000000000002
shell304,D,0,0.5,global,Mnu,Omegam,0.000765871285339933,0.8534370792632604
shell304,D,0,0.5,global,Mnu,bin00:DESI-LRG:b1_sigma8,-0.00043301644053267695,-0.16160598400381834
shell304,D,0,0.5,global,Omegam,ln10_10_As,0.00018064773125520882,0.49772537872195177
shell304,D,0,0.5,global,Omegam,Mnu,0.000765871285339933,0.8534370792632604
shell304,D,0,0.5,global,Omegam,Omegam,6.168204775031887e-05,1.0
shell304,D,0,0.5,global,Omegam,bin00:DESI-LRG:b1_sigma8,1.63909140733861e-05,0.08899830220232507
shell304,D,0,0.5,global,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003668101791726602,-0.3384823164993046
shell304,D,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Mnu,-0.00043301644053267695,-0.16160598400381837
shell304,D,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Omegam,1.63909140733861e-05,0.08899830220232507
shell304,D,0,0.5,global,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.0005499005073363905,1.0000000000000002
shell304,D,0,0.5,bin_only,ln10_10_As,ln10_10_As,0.046331867561581745,1.0000000000000002
shell304,D,0,0.5,bin_only,ln10_10_As,Mnu,0.08987006817906867,0.7980977473299105
shell304,D,0,0.5,bin_only,ln10_10_As,Omegam,0.0047500158390609195,0.6424876088166528
shell304,D,0,0.5,bin_only,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.006311314317680819,-0.6472036618044553
shell304,D,0,0.5,bin_only,Mnu,ln10_10_As,0.08987006817906867,0.7980977473299103
shell304,D,0,0.5,bin_only,Mnu,Mnu,0.27367691527230903,1.0000000000000002
shell304,D,0,0.5,bin_only,Mnu,Omegam,0.01653326197190553,0.9201297351762915
shell304,D,0,0.5,bin_only,Mnu,bin00:DESI-LRG:b1_sigma8,-0.0085325042287447,-0.36001325297676157
shell304,D,0,0.5,bin_only,Omegam,ln10_10_As,0.0047500158390609195,0.6424876088166528
shell304,D,0,0.5,bin_only,Omegam,Mnu,0.01653326197190553,0.9201297351762914
shell304,D,0,0.5,bin_only,Omegam,Omegam,0.001179725038535149,0.9999999999999998
shell304,D,0,0.5,bin_only,Omegam,bin00:DESI-LRG:b1_sigma8,-6.212173876306995e-05,-0.03992218141362382
shell304,D,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.006311314317680819,-0.6472036618044554
shell304,D,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Mnu,-0.0085325042287447,-0.36001325297676157
shell304,D,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Omegam,-6.212173876306995e-05,-0.03992218141362382
shell304,D,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.0020524750251679396,1.0
shell304,D,1,0.7,global,ln10_10_As,ln10_10_As,0.002135633224564775,0.9999999999999999
shell304,D,1,0.7,global,ln10_10_As,Mnu,0.004125890668959959,0.7813569754232405
shell304,D,1,0.7,global,ln10_10_As,Omegam,0.00018064773125520882,0.4977253787219518
shell304,D,1,0.7,global,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.0003748881689695783,-0.5282313252150955
shell304,D,1,0.7,global,ln10_10_As,bin01:PFS-ELG:b1_sigma8,-0.0002189572016831094,-0.22144533310701014
shell304,D,1,0.7,global,Mnu,ln10_10_As,0.004125890668959959,0.7813569754232405
shell304,D,1,0.7,global,Mnu,Mnu,0.013055988990560445,1.0000000000000002
shell304,D,1,0.7,global,Mnu,Omegam,0.000765871285339933,0.8534370792632604
shell304,D,1,0.7,global,Mnu,bin01:DESI-LRG:b1_sigma8,-0.0006285471640210772,-0.35819435341111566
shell304,D,1,0.7,global,Mnu,bin01:PFS-ELG:b1_sigma8,-0.00034458264259888433,-0.14094807278362442
shell304,D,1,0.7,global,Omegam,ln10_10_As,0.00018064773125520882,0.49772537872195177
shell304,D,1,0.7,global,Omegam,Mnu,0.000765871285339933,0.8534370792632604
shell304,D,1,0.7,global,Omegam,Omegam,6.168204775031887e-05,1.0
shell304,D,1,0.7,global,Omegam,bin01:DESI-LRG:b1_sigma8,-5.486622083531693e-06,-0.04548952555901145
shell304,D,1,0.7,global,Omegam,bin01:PFS-ELG:b1_sigma8,-5.34856011445995e-06,-0.031829375821055356
shell304,D,1,0.7,global,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003748881689695783,-0.5282313252150956
shell304,D,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Mnu,-0.0006285471640210772,-0.3581943534111156
shell304,D,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Omegam,-5.486622083531693e-06,-0.04548952555901145
shell304,D,1,0.7,global,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.00023584599003545053,1.0000000000000002
shell304,D,1,0.7,global,bin01:DESI-LRG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.00012172555326024094,0.37045728642893233
shell304,D,1,0.7,global,bin01:PFS-ELG:b1_sigma8,ln10_10_As,-0.0002189572016831094,-0.22144533310701014
shell304,D,1,0.7,global,bin01:PFS-ELG:b1_sigma8,Mnu,-0.00034458264259888433,-0.14094807278362445
shell304,D,1,0.7,global,bin01:PFS-ELG:b1_sigma8,Omegam,-5.34856011445995e-06,-0.03182937582105536
shell304,D,1,0.7,global,bin01:PFS-ELG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.00012172555326024094,0.37045728642893233
shell304,D,1,0.7,global,bin01:PFS-ELG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.0004577820243287556,1.0000000000000002
shell304,D,1,0.7,bin_only,ln10_10_As,ln10_10_As,0.02649553051952752,0.9999999999999998
shell304,D,1,0.7,bin_only,ln10_10_As,Mnu,0.05131330259050799,0.8200674009976224
shell304,D,1,0.7,bin_only,ln10_10_As,Omegam,0.0026747980671891157,0.662575593346313
shell304,D,1,0.7,bin_only,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.004012376530414856,-0.7902646808121383
shell304,D,1,0.7,bin_only,ln10_10_As,bin01:PFS-ELG:b1_sigma8,-0.0024810776674319803,-0.5772161344809071
shell304,D,1,0.7,bin_only,Mnu,ln10_10_As,0.05131330259050799,0.8200674009976223
shell304,D,1,0.7,bin_only,Mnu,Mnu,0.14777066173331938,0.9999999999999999
shell304,D,1,0.7,bin_only,Mnu,Omegam,0.008628904754222047,0.905091131625722
shell304,D,1,0.7,bin_only,Mnu,bin01:DESI-LRG:b1_sigma8,-0.007639353466475533,-0.6371177385877838
shell304,D,1,0.7,bin_only,Mnu,bin01:PFS-ELG:b1_sigma8,-0.004344690716282139,-0.42800532201624075
shell304,D,1,0.7,bin_only,Omegam,ln10_10_As,0.0026747980671891157,0.6625755933463129
shell304,D,1,0.7,bin_only,Omegam,Mnu,0.008628904754222047,0.9050911316257221
shell304,D,1,0.7,bin_only,Omegam,Omegam,0.0006150897831316804,1.0
shell304,D,1,0.7,bin_only,Omegam,bin01:DESI-LRG:b1_sigma8,-0.0002464462225060139,-0.31857383974954323
shell304,D,1,0.7,bin_only,Omegam,bin01:PFS-ELG:b1_sigma8,-0.00016290174014450636,-0.24873727907500295
shell304,D,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.004012376530414856,-0.7902646808121382
shell304,D,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Mnu,-0.007639353466475533,-0.6371177385877838
shell304,D,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Omegam,-0.0002464462225060139,-0.31857383974954323
shell304,D,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0009729389679836338,0.9999999999999999
shell304,D,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.0005309686828918137,0.6446300105021703
shell304,D,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,ln10_10_As,-0.0024810776674319803,-0.5772161344809071
shell304,D,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,Mnu,-0.004344690716282139,-0.42800532201624075
shell304,D,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,Omegam,-0.00016290174014450636,-0.24873727907500293
shell304,D,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0005309686828918137,0.6446300105021704
shell304,D,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.0006973184806203588,1.0000000000000002
shell304,D,2,0.9,global,ln10_10_As,ln10_10_As,0.002135633224564775,0.9999999999999999
shell304,D,2,0.9,global,ln10_10_As,Mnu,0.004125890668959959,0.7813569754232405
shell304,D,2,0.9,global,ln10_10_As,Omegam,0.00018064773125520882,0.4977253787219518
shell304,D,2,0.9,global,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.00022562824730203423,-0.5227288413124408
shell304,D,2,0.9,global,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.00034752314126668165,-0.44085661102877766
shell304,D,2,0.9,global,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0002719250365391757,-0.3147777411992769
shell304,D,2,0.9,global,ln10_10_As,bin02:PFS-ELG:b1_sigma8,-0.00021064405680781823,-0.3236991587057179
shell304,D,2,0.9,global,Mnu,ln10_10_As,0.004125890668959959,0.7813569754232405
shell304,D,2,0.9,global,Mnu,Mnu,0.013055988990560445,1.0000000000000002
shell304,D,2,0.9,global,Mnu,Omegam,0.000765871285339933,0.8534370792632604
shell304,D,2,0.9,global,Mnu,bin02:DESI-ELG:b1_sigma8,-0.00030889168583474684,-0.2894327417579086
shell304,D,2,0.9,global,Mnu,bin02:DESI-LRG:b1_sigma8,-0.0004890140962244132,-0.2508958359712623
shell304,D,2,0.9,global,Mnu,bin02:DESI-QSO:b1_sigma8,-0.0003885719574831987,-0.18192179016645404
shell304,D,2,0.9,global,Mnu,bin02:PFS-ELG:b1_sigma8,-0.0002990423305891759,-0.18585894852420004
shell304,D,2,0.9,global,Omegam,ln10_10_As,0.00018064773125520882,0.49772537872195177
shell304,D,2,0.9,global,Omegam,Mnu,0.000765871285339933,0.8534370792632604
shell304,D,2,0.9,global,Omegam,Omegam,6.168204775031887e-05,1.0
shell304,D,2,0.9,global,Omegam,bin02:DESI-ELG:b1_sigma8,-5.301448008339673e-07,-0.007227056372427153
shell304,D,2,0.9,global,Omegam,bin02:DESI-LRG:b1_sigma8,4.937143852720928e-06,0.036853042900233356
shell304,D,2,0.9,global,Omegam,bin02:DESI-QSO:b1_sigma8,-4.086967912169868e-07,-0.0027838125586997597
shell304,D,2,0.9,global,Omegam,bin02:PFS-ELG:b1_sigma8,-2.491485797609004e-06,-0.02252862670966289
shell304,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.00022562824730203423,-0.5227288413124408
shell304,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Mnu,-0.00030889168583474684,-0.2894327417579086
shell304,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Omegam,-5.301448008339673e-07,-0.007227056372427153
shell304,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,8.723833042004497e-05,0.9999999999999998
shell304,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00013393958587147917,0.8406829549008976
shell304,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,8.893670380390076e-05,0.5093842471515887
shell304,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,6.055709588869499e-05,0.4604336563113851
shell304,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.00034752314126668165,-0.4408566110287776
shell304,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Mnu,-0.0004890140962244132,-0.2508958359712623
shell304,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Omegam,4.937143852720928e-06,0.036853042900233356
shell304,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00013393958587147917,0.8406829549008976
shell304,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00029096856627498785,1.0
shell304,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00016163210115082254,0.5069005179089836
shell304,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00011394122013832751,0.4743659670883005
shell304,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002719250365391757,-0.3147777411992769
shell304,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Mnu,-0.0003885719574831987,-0.18192179016645404
shell304,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Omegam,-4.086967912169868e-07,-0.0027838125586997597
shell304,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,8.893670380390076e-05,0.5093842471515886
shell304,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00016163210115082254,0.5069005179089837
shell304,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0003494328201237966,0.9999999999999998
shell304,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:PFS-ELG:b1_sigma8,8.609780941220629e-05,0.32708900819849135
shell304,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,ln10_10_As,-0.00021064405680781823,-0.3236991587057179
shell304,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,Mnu,-0.0002990423305891759,-0.18585894852420007
shell304,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,Omegam,-2.491485797609004e-06,-0.022528626709662887
shell304,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,6.055709588869499e-05,0.46043365631138505
shell304,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00011394122013832751,0.4743659670883005
shell304,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,8.609780941220629e-05,0.32708900819849135
shell304,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00019828442879805735,1.0
shell304,D,2,0.9,bin_only,ln10_10_As,ln10_10_As,0.009373574503448468,0.9999999999999999
shell304,D,2,0.9,bin_only,ln10_10_As,Mnu,0.020223689894797767,0.7981023953711346
shell304,D,2,0.9,bin_only,ln10_10_As,Omegam,0.0008266974245615077,0.4886799969829742
shell304,D,2,0.9,bin_only,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.00103043935796207,-0.7371917184897436
shell304,D,2,0.9,bin_only,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.0016707008845483035,-0.671760550344234
shell304,D,2,0.9,bin_only,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0012665314429169542,-0.564711040853874
shell304,D,2,0.9,bin_only,ln10_10_As,bin02:PFS-ELG:b1_sigma8,-0.000953632578834391,-0.5726235506837225
shell304,D,2,0.9,bin_only,Mnu,ln10_10_As,0.020223689894797767,0.7981023953711346
shell304,D,2,0.9,bin_only,Mnu,Mnu,0.06850122380259432,0.9999999999999998
shell304,D,2,0.9,bin_only,Mnu,Omegam,0.0039264198160298,0.8585748513394712
shell304,D,2,0.9,bin_only,Mnu,bin02:DESI-ELG:b1_sigma8,-0.001532737549487268,-0.4056292448888099
shell304,D,2,0.9,bin_only,Mnu,bin02:DESI-LRG:b1_sigma8,-0.0025476294229522774,-0.3789269567969373
shell304,D,2,0.9,bin_only,Mnu,bin02:DESI-QSO:b1_sigma8,-0.0019668047699718063,-0.32439563984389386
shell304,D,2,0.9,bin_only,Mnu,bin02:PFS-ELG:b1_sigma8,-0.0014745896804296006,-0.3275388116750489
shell304,D,2,0.9,bin_only,Omegam,ln10_10_As,0.0008266974245615077,0.4886799969829742
shell304,D,2,0.9,bin_only,Omegam,Mnu,0.0039264198160298,0.8585748513394712
shell304,D,2,0.9,bin_only,Omegam,Omegam,0.0003053084389281872,1.0
shell304,D,2,0.9,bin_only,Omegam,bin02:DESI-ELG:b1_sigma8,4.2574584811771676e-07,0.0016876859865540932
shell304,D,2,0.9,bin_only,Omegam,bin02:DESI-LRG:b1_sigma8,1.9440179895674136e-05,0.04331110722731751
shell304,D,2,0.9,bin_only,Omegam,bin02:DESI-QSO:b1_sigma8,-1.2612660581320724e-06,-0.003116019916676842
shell304,D,2,0.9,bin_only,Omegam,bin02:PFS-ELG:b1_sigma8,-8.56537049916184e-06,-0.028498204131910395
shell304,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.00103043935796207,-0.7371917184897436
shell304,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Mnu,-0.001532737549487268,-0.40562924488880986
shell304,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Omegam,4.2574584811771676e-07,0.0016876859865540934
shell304,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00020843888702082875,1.0
shell304,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00034319431777188623,0.925377907950436
shell304,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00023931338882387775,0.7155509201400453
shell304,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00016916853874723698,0.6811942433636919
shell304,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.0016707008845483035,-0.6717605503442341
shell304,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Mnu,-0.0025476294229522774,-0.3789269567969373
shell304,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Omegam,1.9440179895674136e-05,0.0433111072273175
shell304,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00034319431777188623,0.925377907950436
shell304,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.000659877282951598,1.0
shell304,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0004231991404899469,0.7111743898378073
shell304,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.0003003954384652569,0.6798333863551527
shell304,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0012665314429169542,-0.564711040853874
shell304,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Mnu,-0.0019668047699718063,-0.32439563984389386
shell304,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Omegam,-1.2612660581320724e-06,-0.0031160199166768415
shell304,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00023931338882387775,0.7155509201400453
shell304,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0004231991404899469,0.7111743898378075
shell304,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0005366290248165121,0.9999999999999999
shell304,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00022070678987143037,0.5538846871568014
shell304,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,ln10_10_As,-0.000953632578834391,-0.5726235506837225
shell304,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,Mnu,-0.0014745896804296006,-0.32753881167504895
shell304,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,Omegam,-8.56537049916184e-06,-0.0284982041319104
shell304,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00016916853874723698,0.6811942433636918
shell304,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0003003954384652569,0.6798333863551526
shell304,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00022070678987143037,0.5538846871568014
shell304,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.0002958819771007257,1.0000000000000002
shell304,D,3,1.1,global,ln10_10_As,ln10_10_As,0.002135633224564775,0.9999999999999999
shell304,D,3,1.1,global,ln10_10_As,Mnu,0.004125890668959959,0.7813569754232405
shell304,D,3,1.1,global,ln10_10_As,Omegam,0.00018064773125520882,0.4977253787219518
shell304,D,3,1.1,global,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.00021514797934878575,-0.6556667372813875
shell304,D,3,1.1,global,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.0003012596666064444,-0.29815034041755145
shell304,D,3,1.1,global,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.0002700578291220515,-0.37952084406197417
shell304,D,3,1.1,global,ln10_10_As,bin03:PFS-ELG:b1_sigma8,-0.0002054594478487908,-0.3529307736878028
shell304,D,3,1.1,global,Mnu,ln10_10_As,0.004125890668959959,0.7813569754232405
shell304,D,3,1.1,global,Mnu,Mnu,0.013055988990560445,1.0000000000000002
shell304,D,3,1.1,global,Mnu,Omegam,0.000765871285339933,0.8534370792632604
shell304,D,3,1.1,global,Mnu,bin03:DESI-ELG:b1_sigma8,-0.00040564546053626586,-0.49997806037429143
shell304,D,3,1.1,global,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0005259602208192186,-0.21052596376127458
shell304,D,3,1.1,global,Mnu,bin03:DESI-QSO:b1_sigma8,-0.0005191053736546484,-0.29504810683396065
shell304,D,3,1.1,global,Mnu,bin03:PFS-ELG:b1_sigma8,-0.0003745159558170986,-0.26019094790757685
shell304,D,3,1.1,global,Omegam,ln10_10_As,0.00018064773125520882,0.49772537872195177
shell304,D,3,1.1,global,Omegam,Mnu,0.000765871285339933,0.8534370792632604
shell304,D,3,1.1,global,Omegam,Omegam,6.168204775031887e-05,1.0
shell304,D,3,1.1,global,Omegam,bin03:DESI-ELG:b1_sigma8,-1.121264291081601e-05,-0.20106561867037626
shell304,D,3,1.1,global,Omegam,bin03:DESI-LRG:b1_sigma8,-3.987188164958816e-06,-0.023219079187677048
shell304,D,3,1.1,global,Omegam,bin03:DESI-QSO:b1_sigma8,-1.3114679934958807e-05,-0.10844773846054379
shell304,D,3,1.1,global,Omegam,bin03:PFS-ELG:b1_sigma8,-1.0690621889818836e-05,-0.10805635751733068
shell304,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.00021514797934878575,-0.6556667372813876
shell304,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Mnu,-0.00040564546053626586,-0.4999780603742914
shell304,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Omegam,-1.121264291081601e-05,-0.20106561867037626
shell304,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.0417530600042204e-05,1.0
shell304,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,6.362800811181436e-05,0.40984080436517645
shell304,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,5.5315111992386435e-05,0.5059355610735029
shell304,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,3.8921171754738404e-05,0.435132845927326
shell304,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003012596666064444,-0.2981503404175515
shell304,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0005259602208192186,-0.2105259637612746
shell304,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Omegam,-3.987188164958816e-06,-0.02321907918767705
shell304,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,6.362800811181436e-05,0.4098408043651765
shell304,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0004780625179003811,1.0000000000000002
shell304,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,7.282267544300842e-05,0.2163049601914424
shell304,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,6.12394575726404e-05,0.22233904395074147
shell304,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002700578291220515,-0.3795208440619741
shell304,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Mnu,-0.0005191053736546484,-0.29504810683396065
shell304,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Omegam,-1.3114679934958807e-05,-0.1084477384605438
shell304,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.5315111992386435e-05,0.5059355610735029
shell304,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,7.282267544300842e-05,0.2163049601914424
shell304,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00023709129529783397,1.0
shell304,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:PFS-ELG:b1_sigma8,5.6112636992852516e-05,0.28928746770718616
shell304,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,ln10_10_As,-0.0002054594478487908,-0.3529307736878028
shell304,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,Mnu,-0.0003745159558170986,-0.26019094790757685
shell304,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,Omegam,-1.0690621889818836e-05,-0.10805635751733068
shell304,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,3.8921171754738404e-05,0.435132845927326
shell304,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,6.12394575726404e-05,0.22233904395074147
shell304,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,5.6112636992852516e-05,0.28928746770718616
shell304,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.00015868888486568995,1.0
shell304,D,3,1.1,bin_only,ln10_10_As,ln10_10_As,0.010401045133970098,0.9999999999999999
shell304,D,3,1.1,bin_only,ln10_10_As,Mnu,0.021494000595451198,0.8337392321035426
shell304,D,3,1.1,bin_only,ln10_10_As,Omegam,0.0009700133841445862,0.5728496500827859
shell304,D,3,1.1,bin_only,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.0010574487569618637,-0.850279875545324
shell304,D,3,1.1,bin_only,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.0014857109646381312,-0.5348052372205345
shell304,D,3,1.1,bin_only,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.0013336256781677316,-0.6508933482376086
shell304,D,3,1.1,bin_only,ln10_10_As,bin03:PFS-ELG:b1_sigma8,-0.0010042057199086847,-0.6307076993821668
shell304,D,3,1.1,bin_only,Mnu,ln10_10_As,0.021494000595451198,0.8337392321035425
shell304,D,3,1.1,bin_only,Mnu,Mnu,0.06389944061031078,0.9999999999999998
shell304,D,3,1.1,bin_only,Mnu,Omegam,0.0035588634796680845,0.8479382301876923
shell304,D,3,1.1,bin_only,Mnu,bin03:DESI-ELG:b1_sigma8,-0.002168491214219513,-0.703477478934752
shell304,D,3,1.1,bin_only,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0029146616179496826,-0.423291382784455
shell304,D,3,1.1,bin_only,Mnu,bin03:DESI-QSO:b1_sigma8,-0.00277919896824831,-0.5472496425285818
shell304,D,3,1.1,bin_only,Mnu,bin03:PFS-ELG:b1_sigma8,-0.0020063089383607602,-0.5083855667204026
shell304,D,3,1.1,bin_only,Omegam,ln10_10_As,0.0009700133841445862,0.5728496500827859
shell304,D,3,1.1,bin_only,Omegam,Mnu,0.0035588634796680845,0.8479382301876923
shell304,D,3,1.1,bin_only,Omegam,Omegam,0.0002756748634194924,0.9999999999999998
shell304,D,3,1.1,bin_only,Omegam,bin03:DESI-ELG:b1_sigma8,-6.641706648446546e-05,-0.32803649690707065
shell304,D,3,1.1,bin_only,Omegam,bin03:DESI-LRG:b1_sigma8,-4.154546032077968e-05,-0.0918596538978851
shell304,D,3,1.1,bin_only,Omegam,bin03:DESI-QSO:b1_sigma8,-7.860674921564861e-05,-0.23565444020516604
shell304,D,3,1.1,bin_only,Omegam,bin03:PFS-ELG:b1_sigma8,-6.387327934308531e-05,-0.2464135368709192
shell304,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.0010574487569618637,-0.850279875545324
shell304,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Mnu,-0.002168491214219513,-0.703477478934752
shell304,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Omegam,-6.641706648446546e-05,-0.32803649690707065
shell304,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00014870236664484715,0.9999999999999999
shell304,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00021849254417575454,0.6577751995337278
shell304,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00018288912247269314,0.7465232028436952
shell304,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.00013013277520512663,0.6835521974141159
shell304,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.0014857109646381312,-0.5348052372205345
shell304,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0029146616179496826,-0.423291382784455
shell304,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Omegam,-4.154546032077968e-05,-0.0918596538978851
shell304,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00021849254417575454,0.6577751995337277
shell304,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0007419939649330488,1.0
shell304,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00027768887227790415,0.5074259402448194
shell304,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.00020286347107068586,0.47703209332562047
shell304,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.0013336256781677316,-0.6508933482376087
shell304,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Mnu,-0.00277919896824831,-0.5472496425285818
shell304,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Omegam,-7.860674921564861e-05,-0.23565444020516604
shell304,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00018288912247269314,0.7465232028436952
shell304,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00027768887227790415,0.5074259402448194
shell304,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0004036186731534187,1.0000000000000002
shell304,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.00017391746969461772,0.5544999553204505
shell304,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,ln10_10_As,-0.0010042057199086847,-0.6307076993821668
shell304,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,Mnu,-0.0020063089383607602,-0.5083855667204025
shell304,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,Omegam,-6.387327934308531e-05,-0.2464135368709192
shell304,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00013013277520512663,0.6835521974141159
shell304,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00020286347107068586,0.47703209332562047
shell304,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00017391746969461772,0.5544999553204504
shell304,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.0002437317659760588,1.0
shell304,D,4,1.2999999999999998,global,ln10_10_As,ln10_10_As,0.002135633224564775,0.9999999999999999
shell304,D,4,1.2999999999999998,global,ln10_10_As,Mnu,0.004125890668959959,0.7813569754232405
shell304,D,4,1.2999999999999998,global,ln10_10_As,Omegam,0.00018064773125520882,0.4977253787219518
shell304,D,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.000263283439470234,-0.43269123311684066
shell304,D,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.0003043585787382338,-0.30463250753088533
shell304,D,4,1.2999999999999998,global,ln10_10_As,bin04:PFS-ELG:b1_sigma8,-0.00023212551716975618,-0.29665678121447014
shell304,D,4,1.2999999999999998,global,Mnu,ln10_10_As,0.004125890668959959,0.7813569754232405
shell304,D,4,1.2999999999999998,global,Mnu,Mnu,0.013055988990560445,1.0000000000000002
shell304,D,4,1.2999999999999998,global,Mnu,Omegam,0.000765871285339933,0.8534370792632604
shell304,D,4,1.2999999999999998,global,Mnu,bin04:DESI-ELG:b1_sigma8,-0.00033205408901532243,-0.22070990938574378
shell304,D,4,1.2999999999999998,global,Mnu,bin04:DESI-QSO:b1_sigma8,-0.00037359772358851407,-0.15123536748784344
shell304,D,4,1.2999999999999998,global,Mnu,bin04:PFS-ELG:b1_sigma8,-0.00031728215649179825,-0.16399684431855835
shell304,D,4,1.2999999999999998,global,Omegam,ln10_10_As,0.00018064773125520882,0.49772537872195177
shell304,D,4,1.2999999999999998,global,Omegam,Mnu,0.000765871285339933,0.8534370792632604
shell304,D,4,1.2999999999999998,global,Omegam,Omegam,6.168204775031887e-05,1.0
shell304,D,4,1.2999999999999998,global,Omegam,bin04:DESI-ELG:b1_sigma8,2.617403581796407e-06,0.025310993261287683
shell304,D,4,1.2999999999999998,global,Omegam,bin04:DESI-QSO:b1_sigma8,6.1603272521991394e-06,0.036280931111659975
shell304,D,4,1.2999999999999998,global,Omegam,bin04:PFS-ELG:b1_sigma8,-2.5616704311780293e-06,-0.019263650664119916
shell304,D,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.000263283439470234,-0.43269123311684066
shell304,D,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Mnu,-0.00033205408901532243,-0.22070990938574375
shell304,D,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Omegam,2.617403581796407e-06,0.025310993261287683
shell304,D,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00017336611822624395,1.0
shell304,D,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.00011741249327265426,0.41246417184773276
shell304,D,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,7.731057528134452e-05,0.3467779880568504
shell304,D,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.0003043585787382338,-0.30463250753088533
shell304,D,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Mnu,-0.00037359772358851407,-0.15123536748784344
shell304,D,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Omegam,6.1603272521991394e-06,0.036280931111659975
shell304,D,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00011741249327265426,0.4124641718477328
shell304,D,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0004674034735057708,0.9999999999999999
shell304,D,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:PFS-ELG:b1_sigma8,9.680019208635292e-05,0.264438680570508
shell304,D,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,ln10_10_As,-0.00023212551716975618,-0.29665678121447014
shell304,D,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,Mnu,-0.00031728215649179825,-0.16399684431855832
shell304,D,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,Omegam,-2.5616704311780293e-06,-0.019263650664119912
shell304,D,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,7.731057528134452e-05,0.3467779880568504
shell304,D,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,9.680019208635292e-05,0.264438680570508
shell304,D,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.00028668867639848903,1.0
shell304,D,4,1.2999999999999998,bin_only,ln10_10_As,ln10_10_As,0.01235722227310803,1.0
shell304,D,4,1.2999999999999998,bin_only,ln10_10_As,Mnu,0.020484672646783574,0.7089698856505509
shell304,D,4,1.2999999999999998,bin_only,ln10_10_As,Omegam,0.0006502356643219737,0.2952684572275782
shell304,D,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.0017409168641314575,-0.7075202121094
shell304,D,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.002041347334513235,-0.5991237577771723
shell304,D,4,1.2999999999999998,bin_only,ln10_10_As,bin04:PFS-ELG:b1_sigma8,-0.001491135831927799,-0.6076025812691984
shell304,D,4,1.2999999999999998,bin_only,Mnu,ln10_10_As,0.020484672646783574,0.7089698856505509
shell304,D,4,1.2999999999999998,bin_only,Mnu,Mnu,0.06755875241034129,0.9999999999999998
shell304,D,4,1.2999999999999998,bin_only,Mnu,Omegam,0.004129672631723491,0.8020131941875103
shell304,D,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-ELG:b1_sigma8,-0.001466021133293434,-0.25481246460941176
shell304,D,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-QSO:b1_sigma8,-0.0016189854235607684,-0.20321800936468767
shell304,D,4,1.2999999999999998,bin_only,Mnu,bin04:PFS-ELG:b1_sigma8,-0.0014515298050858804,-0.25295774463486814
shell304,D,4,1.2999999999999998,bin_only,Omegam,ln10_10_As,0.0006502356643219737,0.2952684572275783
shell304,D,4,1.2999999999999998,bin_only,Omegam,Mnu,0.004129672631723491,0.8020131941875103
shell304,D,4,1.2999999999999998,bin_only,Omegam,Omegam,0.00039245205178733175,0.9999999999999998
shell304,D,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-ELG:b1_sigma8,0.00010638238886073467,0.2426038476730981
shell304,D,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-QSO:b1_sigma8,0.00014788870263041204,0.24355764258329768
shell304,D,4,1.2999999999999998,bin_only,Omegam,bin04:PFS-ELG:b1_sigma8,5.611153933224737e-05,0.12829853996168644
shell304,D,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.0017409168641314575,-0.7075202121094
shell304,D,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Mnu,-0.001466021133293434,-0.25481246460941176
shell304,D,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Omegam,0.00010638238886073467,0.24260384767309806
shell304,D,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0004899564777025726,1.0000000000000002
shell304,D,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0005033154603565793,0.7418593653639504
shell304,D,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.0003276317157776403,0.670455591886484
shell304,D,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.002041347334513235,-0.5991237577771723
shell304,D,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Mnu,-0.0016189854235607684,-0.20321800936468767
shell304,D,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Omegam,0.00014788870263041204,0.24355764258329768
shell304,D,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0005033154603565793,0.7418593653639504
shell304,D,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0009394634111607869,1.0000000000000002
shell304,D,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.00039981453857827217,0.5908557690086433
shell304,D,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,ln10_10_As,-0.001491135831927799,-0.6076025812691984
shell304,D,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,Mnu,-0.0014515298050858804,-0.25295774463486814
shell304,D,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,Omegam,5.611153933224737e-05,0.12829853996168641
shell304,D,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0003276317157776403,0.670455591886484
shell304,D,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.00039981453857827217,0.5908557690086433
shell304,D,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.0004873874407673665,1.0
shell304,D,5,1.5,global,ln10_10_As,ln10_10_As,0.002135633224564775,0.9999999999999999
shell304,D,5,1.5,global,ln10_10_As,Mnu,0.004125890668959959,0.7813569754232405
shell304,D,5,1.5,global,ln10_10_As,Omegam,0.00018064773125520882,0.4977253787219518
shell304,D,5,1.5,global,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.00026672660933595025,-0.37190892298197026
shell304,D,5,1.5,global,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.00030083300959944567,-0.308077645066787
shell304,D,5,1.5,global,ln10_10_As,bin05:PFS-ELG:b1_sigma8,-0.00023309657674445427,-0.2631860583676242
shell304,D,5,1.5,global,Mnu,ln10_10_As,0.004125890668959959,0.7813569754232405
shell304,D,5,1.5,global,Mnu,Mnu,0.013055988990560445,1.0000000000000002
shell304,D,5,1.5,global,Mnu,Omegam,0.000765871285339933,0.8534370792632604
shell304,D,5,1.5,global,Mnu,bin05:DESI-ELG:b1_sigma8,-0.00035109380781755934,-0.19799392756673745
shell304,D,5,1.5,global,Mnu,bin05:DESI-QSO:b1_sigma8,-0.00039989677832994797,-0.16563078092165578
shell304,D,5,1.5,global,Mnu,bin05:PFS-ELG:b1_sigma8,-0.00031827784817896494,-0.14534223835533233
shell304,D,5,1.5,global,Omegam,ln10_10_As,0.00018064773125520882,0.49772537872195177
shell304,D,5,1.5,global,Omegam,Mnu,0.000765871285339933,0.8534370792632604
shell304,D,5,1.5,global,Omegam,Omegam,6.168204775031887e-05,1.0
shell304,D,5,1.5,global,Omegam,bin05:DESI-ELG:b1_sigma8,1.6894585126024185e-06,0.013861228671292879
shell304,D,5,1.5,global,Omegam,bin05:DESI-QSO:b1_sigma8,2.9583000164448517e-06,0.017826285430182092
shell304,D,5,1.5,global,Omegam,bin05:PFS-ELG:b1_sigma8,-2.3720098984730294e-06,-0.015758955316282068
shell304,D,5,1.5,global,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.00026672660933595025,-0.37190892298197026
shell304,D,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Mnu,-0.00035109380781755934,-0.19799392756673748
shell304,D,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Omegam,1.6894585126024185e-06,0.013861228671292879
shell304,D,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.00024084233174455827,1.0
shell304,D,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0001006755346492916,0.30701215124078307
shell304,D,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,8.036065537865198e-05,0.27018882150338164
shell304,D,5,1.5,global,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.00030083300959944567,-0.3080776450667869
shell304,D,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Mnu,-0.00039989677832994797,-0.16563078092165578
shell304,D,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Omegam,2.9583000164448517e-06,0.017826285430182092
shell304,D,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0001006755346492916,0.30701215124078307
shell304,D,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0004464819811128551,0.9999999999999999
shell304,D,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:PFS-ELG:b1_sigma8,9.216914063384871e-05,0.22760085471665245
shell304,D,5,1.5,global,bin05:PFS-ELG:b1_sigma8,ln10_10_As,-0.00023309657674445427,-0.2631860583676242
shell304,D,5,1.5,global,bin05:PFS-ELG:b1_sigma8,Mnu,-0.00031827784817896494,-0.14534223835533233
shell304,D,5,1.5,global,bin05:PFS-ELG:b1_sigma8,Omegam,-2.3720098984730294e-06,-0.015758955316282068
shell304,D,5,1.5,global,bin05:PFS-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,8.036065537865198e-05,0.27018882150338164
shell304,D,5,1.5,global,bin05:PFS-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,9.216914063384871e-05,0.22760085471665242
shell304,D,5,1.5,global,bin05:PFS-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.0003672986758175073,1.0
shell304,D,5,1.5,bin_only,ln10_10_As,ln10_10_As,0.015928956571047412,1.0
shell304,D,5,1.5,bin_only,ln10_10_As,Mnu,0.02615288332069656,0.7293693848440514
shell304,D,5,1.5,bin_only,ln10_10_As,Omegam,0.0009122231236916032,0.33990696632388556
shell304,D,5,1.5,bin_only,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.0021883695543065077,-0.6897691929253169
shell304,D,5,1.5,bin_only,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.002470975555708433,-0.6292875986616168
shell304,D,5,1.5,bin_only,ln10_10_As,bin05:PFS-ELG:b1_sigma8,-0.0018886319846813224,-0.6000215459083112
shell304,D,5,1.5,bin_only,Mnu,ln10_10_As,0.02615288332069656,0.7293693848440513
shell304,D,5,1.5,bin_only,Mnu,Mnu,0.08071546710936445,1.0000000000000002
shell304,D,5,1.5,bin_only,Mnu,Omegam,0.004800864587633706,0.7946826420509432
shell304,D,5,1.5,bin_only,Mnu,bin05:DESI-ELG:b1_sigma8,-0.0021911205733842177,-0.3068065931175003
shell304,D,5,1.5,bin_only,Mnu,bin05:DESI-QSO:b1_sigma8,-0.002481735187852859,-0.2807704799981177
shell304,D,5,1.5,bin_only,Mnu,bin05:PFS-ELG:b1_sigma8,-0.002009898174607822,-0.283667017739452
shell304,D,5,1.5,bin_only,Omegam,ln10_10_As,0.0009122231236916032,0.33990696632388556
shell304,D,5,1.5,bin_only,Omegam,Mnu,0.004800864587633706,0.7946826420509432
shell304,D,5,1.5,bin_only,Omegam,Omegam,0.0004521626595287254,0.9999999999999999
shell304,D,5,1.5,bin_only,Omegam,bin05:DESI-ELG:b1_sigma8,9.52970550290538e-05,0.17828258652687431
shell304,D,5,1.5,bin_only,Omegam,bin05:DESI-QSO:b1_sigma8,0.00011928831176524367,0.18031212562260823
shell304,D,5,1.5,bin_only,Omegam,bin05:PFS-ELG:b1_sigma8,4.647611159188264e-05,0.08763863563267461
shell304,D,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.0021883695543065077,-0.689769192925317
shell304,D,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Mnu,-0.0021911205733842177,-0.3068065931175003
shell304,D,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Omegam,9.52970550290538e-05,0.17828258652687431
shell304,D,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0006318971732781997,1.0
shell304,D,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0005518249498732587,0.7055901580393694
shell304,D,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.00039346363258319057,0.6276167999295789
shell304,D,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.002470975555708433,-0.6292875986616169
shell304,D,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Mnu,-0.002481735187852859,-0.2807704799981177
shell304,D,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Omegam,0.00011928831176524367,0.18031212562260823
shell304,D,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0005518249498732587,0.7055901580393695
shell304,D,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.000967946209917228,1.0000000000000002
shell304,D,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.00045149182193021333,0.581885380064937
shell304,D,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,ln10_10_As,-0.0018886319846813224,-0.6000215459083112
shell304,D,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,Mnu,-0.002009898174607822,-0.283667017739452
shell304,D,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,Omegam,4.647611159188264e-05,0.0876386356326746
shell304,D,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.00039346363258319057,0.627616799929579
shell304,D,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00045149182193021333,0.581885380064937
shell304,D,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.0006219760492250531,1.0000000000000002
shell304,D,6,1.8,global,ln10_10_As,ln10_10_As,0.002135633224564775,0.9999999999999999
shell304,D,6,1.8,global,ln10_10_As,Mnu,0.004125890668959959,0.7813569754232405
shell304,D,6,1.8,global,ln10_10_As,Omegam,0.00018064773125520882,0.4977253787219518
shell304,D,6,1.8,global,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.0002984114449411755,-0.3593229909839186
shell304,D,6,1.8,global,Mnu,ln10_10_As,0.004125890668959959,0.7813569754232405
shell304,D,6,1.8,global,Mnu,Mnu,0.013055988990560445,1.0000000000000002
shell304,D,6,1.8,global,Mnu,Omegam,0.000765871285339933,0.8534370792632604
shell304,D,6,1.8,global,Mnu,bin06:DESI-QSO:b1_sigma8,-0.00041953732469854056,-0.20431421421296095
shell304,D,6,1.8,global,Omegam,ln10_10_As,0.00018064773125520882,0.49772537872195177
shell304,D,6,1.8,global,Omegam,Mnu,0.000765871285339933,0.8534370792632604
shell304,D,6,1.8,global,Omegam,Omegam,6.168204775031887e-05,1.0
shell304,D,6,1.8,global,Omegam,bin06:DESI-QSO:b1_sigma8,8.21326773768422e-07,0.005819282670889899
shell304,D,6,1.8,global,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002984114449411755,-0.3593229909839186
shell304,D,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Mnu,-0.00041953732469854056,-0.20431421421296095
shell304,D,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Omegam,8.21326773768422e-07,0.005819282670889898
shell304,D,6,1.8,global,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.00032294924259554093,1.0
shell304,D,6,1.8,bin_only,ln10_10_As,ln10_10_As,0.034256792095639026,1.0000000000000002
shell304,D,6,1.8,bin_only,ln10_10_As,Mnu,0.04965143449639884,0.6666426611213191
shell304,D,6,1.8,bin_only,ln10_10_As,Omegam,0.0026463815843893947,0.4736610463574498
shell304,D,6,1.8,bin_only,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.004105715568981332,-0.6914746034331822
shell304,D,6,1.8,bin_only,Mnu,ln10_10_As,0.04965143449639884,0.6666426611213191
shell304,D,6,1.8,bin_only,Mnu,Mnu,0.16193126324488238,1.0
shell304,D,6,1.8,bin_only,Mnu,Omegam,0.01064636144789074,0.876444469489575
shell304,D,6,1.8,bin_only,Mnu,bin06:DESI-QSO:b1_sigma8,-0.0037830491450652165,-0.2930470484921134
shell304,D,6,1.8,bin_only,Omegam,ln10_10_As,0.0026463815843893947,0.4736610463574498
shell304,D,6,1.8,bin_only,Omegam,Mnu,0.01064636144789074,0.8764444694895749
shell304,D,6,1.8,bin_only,Omegam,Omegam,0.0009112192783945703,1.0000000000000002
shell304,D,6,1.8,bin_only,Omegam,bin06:DESI-QSO:b1_sigma8,5.326684820448384e-05,0.05500551953821297
shell304,D,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.004105715568981332,-0.6914746034331821
shell304,D,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Mnu,-0.0037830491450652165,-0.2930470484921133
shell304,D,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Omegam,5.326684820448384e-05,0.05500551953821297
shell304,D,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.0010291497177357283,0.9999999999999998
shell304,D,7,2.05,global,ln10_10_As,ln10_10_As,0.002135633224564775,0.9999999999999999
shell304,D,7,2.05,global,ln10_10_As,Mnu,0.004125890668959959,0.7813569754232405
shell304,D,7,2.05,global,ln10_10_As,Omegam,0.00018064773125520882,0.4977253787219518
shell304,D,7,2.05,global,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.00026248567932891595,-0.2038886462993455
shell304,D,7,2.05,global,Mnu,ln10_10_As,0.004125890668959959,0.7813569754232405
shell304,D,7,2.05,global,Mnu,Mnu,0.013055988990560445,1.0000000000000002
shell304,D,7,2.05,global,Mnu,Omegam,0.000765871285339933,0.8534370792632604
shell304,D,7,2.05,global,Mnu,bin07:DESI-QSO:b1_sigma8,-0.0003871503382266357,-0.12162574625782135
shell304,D,7,2.05,global,Omegam,ln10_10_As,0.00018064773125520882,0.49772537872195177
shell304,D,7,2.05,global,Omegam,Mnu,0.000765871285339933,0.8534370792632604
shell304,D,7,2.05,global,Omegam,Omegam,6.168204775031887e-05,1.0
shell304,D,7,2.05,global,Omegam,bin07:DESI-QSO:b1_sigma8,-2.6993490439437885e-06,-0.012337592345686732
shell304,D,7,2.05,global,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.00026248567932891595,-0.20388864629934547
shell304,D,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Mnu,-0.0003871503382266357,-0.12162574625782135
shell304,D,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Omegam,-2.6993490439437885e-06,-0.012337592345686734
shell304,D,7,2.05,global,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0007760656743588628,1.0
shell304,D,7,2.05,bin_only,ln10_10_As,ln10_10_As,0.1412773209460371,1.0
shell304,D,7,2.05,bin_only,ln10_10_As,Mnu,0.20274094332259168,0.719602600776978
shell304,D,7,2.05,bin_only,ln10_10_As,Omegam,0.011352392965296308,0.5523381185974383
shell304,D,7,2.05,bin_only,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.014941393412611638,-0.747515865917724
shell304,D,7,2.05,bin_only,Mnu,ln10_10_As,0.20274094332259168,0.719602600776978
shell304,D,7,2.05,bin_only,Mnu,Mnu,0.5618560043819841,0.9999999999999999
shell304,D,7,2.05,bin_only,Mnu,Omegam,0.035392896084553184,0.8634902011049072
shell304,D,7,2.05,bin_only,Mnu,bin07:DESI-QSO:b1_sigma8,-0.01750902790950843,-0.43925332845465515
shell304,D,7,2.05,bin_only,Omegam,ln10_10_As,0.011352392965296308,0.5523381185974383
shell304,D,7,2.05,bin_only,Omegam,Mnu,0.035392896084553184,0.8634902011049072
shell304,D,7,2.05,bin_only,Omegam,Omegam,0.002990145685390748,1.0
shell304,D,7,2.05,bin_only,Omegam,bin07:DESI-QSO:b1_sigma8,-0.00034510344258309575,-0.11867757311021701
shell304,D,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.014941393412611638,-0.7475158659177241
shell304,D,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Mnu,-0.01750902790950843,-0.4392533284546551
shell304,D,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Omegam,-0.00034510344258309575,-0.118677573110217
shell304,D,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0028279317342682912,1.0
final-loop,A,0,0.5,global,ln10_10_As,ln10_10_As,0.002457113506099967,1.0000000000000002
final-loop,A,0,0.5,global,ln10_10_As,Mnu,0.004619596548264267,0.7667222417342953
final-loop,A,0,0.5,global,ln10_10_As,Omegam,0.00020591842744603736,0.49268579687969644
final-loop,A,0,0.5,global,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.00041163503098768907,-0.34931534766144795
final-loop,A,0,0.5,global,Mnu,ln10_10_As,0.004619596548264267,0.7667222417342953
final-loop,A,0,0.5,global,Mnu,Mnu,0.014774294564074714,1.0000000000000002
final-loop,A,0,0.5,global,Mnu,Omegam,0.000878618142456684,0.8573027743468263
final-loop,A,0,0.5,global,Mnu,bin00:DESI-LRG:b1_sigma8,-0.0004595007493149152,-0.15901965140963875
final-loop,A,0,0.5,global,Omegam,ln10_10_As,0.00020591842744603736,0.4926857968796964
final-loop,A,0,0.5,global,Omegam,Mnu,0.000878618142456684,0.8573027743468263
final-loop,A,0,0.5,global,Omegam,Omegam,7.109271851194789e-05,1.0
final-loop,A,0,0.5,global,Omegam,bin00:DESI-LRG:b1_sigma8,1.964179658893362e-05,0.09799109221050983
final-loop,A,0,0.5,global,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.00041163503098768907,-0.349315347661448
final-loop,A,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Mnu,-0.0004595007493149152,-0.15901965140963872
final-loop,A,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Omegam,1.964179658893362e-05,0.09799109221050983
final-loop,A,0,0.5,global,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.0005651504791056845,0.9999999999999999
final-loop,A,0,0.5,bin_only,ln10_10_As,ln10_10_As,0.04633207051591866,0.9999999999999999
final-loop,A,0,0.5,bin_only,ln10_10_As,Mnu,0.08987061262654804,0.7980989134298344
final-loop,A,0,0.5,bin_only,ln10_10_As,Omegam,0.00475005744463357,0.642489701392339
final-loop,A,0,0.5,bin_only,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.00631132257741777,-0.6472032130666338
final-loop,A,0,0.5,bin_only,Mnu,ln10_10_As,0.08987061262654804,0.7980989134298344
final-loop,A,0,0.5,bin_only,Mnu,Mnu,0.2736782326614073,1.0000000000000002
final-loop,A,0,0.5,bin_only,Mnu,Omegam,0.01653336483459109,0.9201301979257429
final-loop,A,0,0.5,bin_only,Mnu,bin00:DESI-LRG:b1_sigma8,-0.008532533726038925,-0.36001369880639444
final-loop,A,0,0.5,bin_only,Omegam,ln10_10_As,0.00475005744463357,0.642489701392339
final-loop,A,0,0.5,bin_only,Omegam,Mnu,0.01653336483459109,0.9201301979257429
final-loop,A,0,0.5,bin_only,Omegam,Omegam,0.0011797328525795458,1.0000000000000002
final-loop,A,0,0.5,bin_only,Omegam,bin00:DESI-LRG:b1_sigma8,-6.212425082273581e-05,-0.03992367106690726
final-loop,A,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.00631132257741777,-0.6472032130666338
final-loop,A,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Mnu,-0.008532533726038925,-0.3600136988063944
final-loop,A,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Omegam,-6.212425082273581e-05,-0.03992367106690725
final-loop,A,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.002052474252813038,1.0
final-loop,A,1,0.7,global,ln10_10_As,ln10_10_As,0.002457113506099967,1.0000000000000002
final-loop,A,1,0.7,global,ln10_10_As,Mnu,0.004619596548264267,0.7667222417342953
final-loop,A,1,0.7,global,ln10_10_As,Omegam,0.00020591842744603736,0.49268579687969644
final-loop,A,1,0.7,global,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.0004295439678849605,-0.5416929684059639
final-loop,A,1,0.7,global,Mnu,ln10_10_As,0.004619596548264267,0.7667222417342953
final-loop,A,1,0.7,global,Mnu,Mnu,0.014774294564074714,1.0000000000000002
final-loop,A,1,0.7,global,Mnu,Omegam,0.000878618142456684,0.8573027743468263
final-loop,A,1,0.7,global,Mnu,bin01:DESI-LRG:b1_sigma8,-0.0007014736543166433,-0.36075816643488084
final-loop,A,1,0.7,global,Omegam,ln10_10_As,0.00020591842744603736,0.4926857968796964
final-loop,A,1,0.7,global,Omegam,Mnu,0.000878618142456684,0.8573027743468263
final-loop,A,1,0.7,global,Omegam,Omegam,7.109271851194789e-05,1.0
final-loop,A,1,0.7,global,Omegam,bin01:DESI-LRG:b1_sigma8,-6.293304859964322e-06,-0.04665781456013209
final-loop,A,1,0.7,global,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.0004295439678849605,-0.5416929684059638
final-loop,A,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Mnu,-0.0007014736543166433,-0.3607581664348809
final-loop,A,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Omegam,-6.293304859964322e-06,-0.04665781456013209
final-loop,A,1,0.7,global,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.00025590786510431304,1.0000000000000002
final-loop,A,1,0.7,bin_only,ln10_10_As,ln10_10_As,0.03009270945876011,1.0
final-loop,A,1,0.7,bin_only,ln10_10_As,Mnu,0.05628748510238614,0.8205427060212546
final-loop,A,1,0.7,bin_only,ln10_10_As,Omegam,0.002985182641455077,0.6732072175784624
final-loop,A,1,0.7,bin_only,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.00453957616291979,-0.803071439757409
final-loop,A,1,0.7,bin_only,Mnu,ln10_10_As,0.05628748510238614,0.8205427060212546
final-loop,A,1,0.7,bin_only,Mnu,Mnu,0.15637237033303467,1.0000000000000002
final-loop,A,1,0.7,bin_only,Mnu,Omegam,0.009187949649064076,0.9089648700869016
final-loop,A,1,0.7,bin_only,Mnu,bin01:DESI-LRG:b1_sigma8,-0.00837580043884214,-0.6500037045894071
final-loop,A,1,0.7,bin_only,Omegam,ln10_10_As,0.002985182641455077,0.6732072175784622
final-loop,A,1,0.7,bin_only,Omegam,Mnu,0.009187949649064076,0.9089648700869017
final-loop,A,1,0.7,bin_only,Omegam,Omegam,0.0006534058163955047,0.9999999999999999
final-loop,A,1,0.7,bin_only,Omegam,bin01:DESI-LRG:b1_sigma8,-0.0002884886104512293,-0.34634322293088043
final-loop,A,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.00453957616291979,-0.803071439757409
final-loop,A,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Mnu,-0.00837580043884214,-0.6500037045894071
final-loop,A,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Omegam,-0.0002884886104512293,-0.34634322293088043
final-loop,A,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.001061844592231413,1.0000000000000002
final-loop,A,2,0.9,global,ln10_10_As,ln10_10_As,0.002457113506099967,1.0000000000000002
final-loop,A,2,0.9,global,ln10_10_As,Mnu,0.004619596548264267,0.7667222417342953
final-loop,A,2,0.9,global,ln10_10_As,Omegam,0.00020591842744603736,0.49268579687969644
final-loop,A,2,0.9,global,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.00029897868956164214,-0.5332849631744958
final-loop,A,2,0.9,global,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.0003830059697086717,-0.4112896683527292
final-loop,A,2,0.9,global,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0003242738483936284,-0.20873938621312496
final-loop,A,2,0.9,global,Mnu,ln10_10_As,0.004619596548264267,0.7667222417342953
final-loop,A,2,0.9,global,Mnu,Mnu,0.014774294564074714,1.0000000000000002
final-loop,A,2,0.9,global,Mnu,Omegam,0.000878618142456684,0.8573027743468263
final-loop,A,2,0.9,global,Mnu,bin02:DESI-ELG:b1_sigma8,-0.0003665551828053986,-0.26663533442867526
final-loop,A,2,0.9,global,Mnu,bin02:DESI-LRG:b1_sigma8,-0.0005004739448927798,-0.2191709360348103
final-loop,A,2,0.9,global,Mnu,bin02:DESI-QSO:b1_sigma8,-0.00037366385831587783,-0.09809182238126025
final-loop,A,2,0.9,global,Omegam,ln10_10_As,0.00020591842744603736,0.4926857968796964
final-loop,A,2,0.9,global,Omegam,Mnu,0.000878618142456684,0.8573027743468263
final-loop,A,2,0.9,global,Omegam,Omegam,7.109271851194789e-05,1.0
final-loop,A,2,0.9,global,Omegam,bin02:DESI-ELG:b1_sigma8,-1.06164041774628e-06,-0.011132599802409807
final-loop,A,2,0.9,global,Omegam,bin02:DESI-LRG:b1_sigma8,9.83493455928882e-06,0.06208887349071633
final-loop,A,2,0.9,global,Omegam,bin02:DESI-QSO:b1_sigma8,6.835993663055988e-06,0.02586986585245371
final-loop,A,2,0.9,global,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.00029897868956164214,-0.5332849631744958
final-loop,A,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Mnu,-0.0003665551828053986,-0.2666353344286752
final-loop,A,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Omegam,-1.06164041774628e-06,-0.011132599802409807
final-loop,A,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00012791944676264735,1.0
final-loop,A,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00014444836881740187,0.6798282729933344
final-loop,A,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00010409895972531927,0.2936859628877127
final-loop,A,2,0.9,global,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003830059697086717,-0.4112896683527291
final-loop,A,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Mnu,-0.0005004739448927798,-0.21917093603481033
final-loop,A,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Omegam,9.83493455928882e-06,0.062088873490716324
final-loop,A,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00014444836881740187,0.6798282729933344
final-loop,A,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0003529313740193039,1.0
final-loop,A,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00016508626743533527,0.2803954105265435
final-loop,A,2,0.9,global,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0003242738483936284,-0.20873938621312493
final-loop,A,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Mnu,-0.00037366385831587783,-0.09809182238126025
final-loop,A,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Omegam,6.835993663055988e-06,0.02586986585245371
final-loop,A,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00010409895972531927,0.2936859628877127
final-loop,A,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00016508626743533527,0.2803954105265435
final-loop,A,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.000982177154061438,1.0
final-loop,A,2,0.9,bin_only,ln10_10_As,ln10_10_As,0.01115300953430075,1.0
final-loop,A,2,0.9,bin_only,ln10_10_As,Mnu,0.02210278484151267,0.771657696776342
final-loop,A,2,0.9,bin_only,ln10_10_As,Omegam,0.0008969929660150909,0.46073493020076806
final-loop,A,2,0.9,bin_only,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.00139555512473508,-0.7520207183974592
final-loop,A,2,0.9,bin_only,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.0019183938526403479,-0.6460933765591916
final-loop,A,2,0.9,bin_only,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0015644338150159955,-0.41894200049800284
final-loop,A,2,0.9,bin_only,Mnu,ln10_10_As,0.02210278484151267,0.7716576967763421
final-loop,A,2,0.9,bin_only,Mnu,Mnu,0.07356183158623761,0.9999999999999998
final-loop,A,2,0.9,bin_only,Mnu,Omegam,0.004287975619053607,0.8575988278665512
final-loop,A,2,0.9,bin_only,Mnu,bin02:DESI-ELG:b1_sigma8,-0.0017471599922484614,-0.36659391831952376
final-loop,A,2,0.9,bin_only,Mnu,bin02:DESI-LRG:b1_sigma8,-0.002543373870463395,-0.3335319862097619
final-loop,A,2,0.9,bin_only,Mnu,bin02:DESI-QSO:b1_sigma8,-0.0018325082045940948,-0.19107875594894633
final-loop,A,2,0.9,bin_only,Omegam,ln10_10_As,0.0008969929660150909,0.46073493020076806
final-loop,A,2,0.9,bin_only,Omegam,Mnu,0.004287975619053607,0.8575988278665512
final-loop,A,2,0.9,bin_only,Omegam,Omegam,0.00033984722112466795,1.0000000000000002
final-loop,A,2,0.9,bin_only,Omegam,bin02:DESI-ELG:b1_sigma8,6.101907320165653e-06,0.01883660331639375
final-loop,A,2,0.9,bin_only,Omegam,bin02:DESI-LRG:b1_sigma8,4.7462747747964134e-05,0.09157239376019113
final-loop,A,2,0.9,bin_only,Omegam,bin02:DESI-QSO:b1_sigma8,4.0218911450315714e-05,0.06169943608622294
final-loop,A,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.00139555512473508,-0.7520207183974593
final-loop,A,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Mnu,-0.0017471599922484614,-0.3665939183195237
final-loop,A,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Omegam,6.101907320165653e-06,0.018836603316393745
final-loop,A,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.0003087751255091048,1.0
final-loop,A,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00041528084899508975,0.8405708048836772
final-loop,A,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0003217839985364172,0.5178882227178039
final-loop,A,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.0019183938526403479,-0.6460933765591915
final-loop,A,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Mnu,-0.002543373870463395,-0.33353198620976193
final-loop,A,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Omegam,4.7462747747964134e-05,0.09157239376019112
final-loop,A,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00041528084899508975,0.8405708048836772
final-loop,A,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0007904836597149073,0.9999999999999999
final-loop,A,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0005041363721127932,0.5071008372816985
final-loop,A,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0015644338150159955,-0.41894200049800284
final-loop,A,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Mnu,-0.0018325082045940948,-0.19107875594894633
final-loop,A,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Omegam,4.0218911450315714e-05,0.06169943608622294
final-loop,A,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.0003217839985364172,0.5178882227178038
final-loop,A,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0005041363721127932,0.5071008372816985
final-loop,A,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0012503008066137022,1.0
final-loop,A,3,1.1,global,ln10_10_As,ln10_10_As,0.002457113506099967,1.0000000000000002
final-loop,A,3,1.1,global,ln10_10_As,Mnu,0.004619596548264267,0.7667222417342953
final-loop,A,3,1.1,global,ln10_10_As,Omegam,0.00020591842744603736,0.49268579687969644
final-loop,A,3,1.1,global,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.000246604189183178,-0.6678634450806382
final-loop,A,3,1.1,global,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.0003195167595681826,-0.25036410453173297
final-loop,A,3,1.1,global,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.0003164141008052652,-0.24040610875425275
final-loop,A,3,1.1,global,Mnu,ln10_10_As,0.004619596548264267,0.7667222417342953
final-loop,A,3,1.1,global,Mnu,Mnu,0.014774294564074714,1.0000000000000002
final-loop,A,3,1.1,global,Mnu,Omegam,0.000878618142456684,0.8573027743468263
final-loop,A,3,1.1,global,Mnu,bin03:DESI-ELG:b1_sigma8,-0.0004589608700047962,-0.506899795954268
final-loop,A,3,1.1,global,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0005008271516044022,-0.160038885400614
final-loop,A,3,1.1,global,Mnu,bin03:DESI-QSO:b1_sigma8,-0.00046490281720582526,-0.14404927616399907
final-loop,A,3,1.1,global,Omegam,ln10_10_As,0.00020591842744603736,0.4926857968796964
final-loop,A,3,1.1,global,Omegam,Mnu,0.000878618142456684,0.8573027743468263
final-loop,A,3,1.1,global,Omegam,Omegam,7.109271851194789e-05,1.0
final-loop,A,3,1.1,global,Omegam,bin03:DESI-ELG:b1_sigma8,-1.2810891768704378e-05,-0.2039701589947596
final-loop,A,3,1.1,global,Omegam,bin03:DESI-LRG:b1_sigma8,3.06702245594955e-06,0.014128479453819422
final-loop,A,3,1.1,global,Omegam,bin03:DESI-QSO:b1_sigma8,-1.2191886309513342e-06,-0.005445786645757333
final-loop,A,3,1.1,global,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.000246604189183178,-0.6678634450806382
final-loop,A,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Mnu,-0.0004589608700047962,-0.5068997959542682
final-loop,A,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Omegam,-1.2810891768704378e-05,-0.2039701589947596
final-loop,A,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.548816129347985e-05,0.9999999999999999
final-loop,A,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,6.71650943071273e-05,0.3502147967584605
final-loop,A,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,6.43047425978525e-05,0.3251210706297819
final-loop,A,3,1.1,global,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003195167595681826,-0.25036410453173297
final-loop,A,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0005008271516044022,-0.160038885400614
final-loop,A,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Omegam,3.06702245594955e-06,0.014128479453819422
final-loop,A,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,6.71650943071273e-05,0.3502147967584605
final-loop,A,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0006628540914298216,0.9999999999999999
final-loop,A,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00010561790960588404,0.15450085111550768
final-loop,A,3,1.1,global,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.0003164141008052652,-0.24040610875425275
final-loop,A,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Mnu,-0.00046490281720582526,-0.14404927616399907
final-loop,A,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Omegam,-1.2191886309513342e-06,-0.005445786645757333
final-loop,A,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,6.43047425978525e-05,0.32512107062978185
final-loop,A,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00010561790960588404,0.15450085111550768
final-loop,A,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0007050102669808206,1.0000000000000002
final-loop,A,3,1.1,bin_only,ln10_10_As,ln10_10_As,0.011278059631901215,1.0
final-loop,A,3,1.1,bin_only,ln10_10_As,Mnu,0.023227859138019988,0.8185220449839063
final-loop,A,3,1.1,bin_only,ln10_10_As,Omegam,0.001059502332904659,0.5547456931285959
final-loop,A,3,1.1,bin_only,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.0011562298460665074,-0.8466607958601435
final-loop,A,3,1.1,bin_only,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.0015087445236668822,-0.4576160559637088
final-loop,A,3,1.1,bin_only,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.0014603616845561985,-0.4523943313119927
final-loop,A,3,1.1,bin_only,Mnu,ln10_10_As,0.023227859138019988,0.8185220449839063
final-loop,A,3,1.1,bin_only,Mnu,Mnu,0.07140411150556417,1.0
final-loop,A,3,1.1,bin_only,Mnu,Omegam,0.004074774581713687,0.8479128046886651
final-loop,A,3,1.1,bin_only,Mnu,bin03:DESI-ELG:b1_sigma8,-0.002368167449829903,-0.6891809521705431
final-loop,A,3,1.1,bin_only,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0027351553127302956,-0.32970317004007127
final-loop,A,3,1.1,bin_only,Mnu,bin03:DESI-QSO:b1_sigma8,-0.002514443786042948,-0.30956670089819155
final-loop,A,3,1.1,bin_only,Omegam,ln10_10_As,0.001059502332904659,0.5547456931285958
final-loop,A,3,1.1,bin_only,Omegam,Mnu,0.004074774581713687,0.847912804688665
final-loop,A,3,1.1,bin_only,Omegam,Omegam,0.00032343094500591075,1.0
final-loop,A,3,1.1,bin_only,Omegam,bin03:DESI-ELG:b1_sigma8,-6.961796901546734e-05,-0.3010322554475793
final-loop,A,3,1.1,bin_only,Omegam,bin03:DESI-LRG:b1_sigma8,-1.3220226862085056e-06,-0.002367831878579812
final-loop,A,3,1.1,bin_only,Omegam,bin03:DESI-QSO:b1_sigma8,-2.2445389719359814e-05,-0.041059181104083055
final-loop,A,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.0011562298460665074,-0.8466607958601436
final-loop,A,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Mnu,-0.002368167449829903,-0.6891809521705431
final-loop,A,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Omegam,-6.961796901546734e-05,-0.3010322554475792
final-loop,A,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.0001653617516151081,1.0000000000000002
final-loop,A,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00023674861363587595,0.5930245229582107
final-loop,A,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0002142833265453478,0.548207238441121
final-loop,A,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.0015087445236668822,-0.4576160559637088
final-loop,A,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0027351553127302956,-0.32970317004007127
final-loop,A,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Omegam,-1.3220226862085056e-06,-0.002367831878579812
final-loop,A,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00023674861363587595,0.5930245229582107
final-loop,A,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0009638168606374031,1.0
final-loop,A,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0003582390555612864,0.37962044103709325
final-loop,A,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.0014603616845561985,-0.45239433131199275
final-loop,A,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Mnu,-0.002514443786042948,-0.3095667008981915
final-loop,A,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Omegam,-2.2445389719359814e-05,-0.041059181104083055
final-loop,A,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.0002142833265453478,0.5482072384411208
final-loop,A,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0003582390555612864,0.37962044103709325
final-loop,A,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0009239578601328077,1.0
final-loop,A,4,1.2999999999999998,global,ln10_10_As,ln10_10_As,0.002457113506099967,1.0000000000000002
final-loop,A,4,1.2999999999999998,global,ln10_10_As,Mnu,0.004619596548264267,0.7667222417342953
final-loop,A,4,1.2999999999999998,global,ln10_10_As,Omegam,0.00020591842744603736,0.49268579687969644
final-loop,A,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.0003173638572155504,-0.4375861324721412
final-loop,A,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.00034249259293591804,-0.2765282039513424
final-loop,A,4,1.2999999999999998,global,Mnu,ln10_10_As,0.004619596548264267,0.7667222417342953
final-loop,A,4,1.2999999999999998,global,Mnu,Mnu,0.014774294564074714,1.0000000000000002
final-loop,A,4,1.2999999999999998,global,Mnu,Omegam,0.000878618142456684,0.8573027743468263
final-loop,A,4,1.2999999999999998,global,Mnu,bin04:DESI-ELG:b1_sigma8,-0.00037734088169505994,-0.21217742629153302
final-loop,A,4,1.2999999999999998,global,Mnu,bin04:DESI-QSO:b1_sigma8,-0.00043708396607877156,-0.14391708615963633
final-loop,A,4,1.2999999999999998,global,Omegam,ln10_10_As,0.00020591842744603736,0.4926857968796964
final-loop,A,4,1.2999999999999998,global,Omegam,Mnu,0.000878618142456684,0.8573027743468263
final-loop,A,4,1.2999999999999998,global,Omegam,Omegam,7.109271851194789e-05,1.0
final-loop,A,4,1.2999999999999998,global,Omegam,bin04:DESI-ELG:b1_sigma8,5.153006250658201e-06,0.041770223834052975
final-loop,A,4,1.2999999999999998,global,Omegam,bin04:DESI-QSO:b1_sigma8,4.785069173904007e-06,0.02271310552569382
final-loop,A,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.0003173638572155504,-0.4375861324721412
final-loop,A,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Mnu,-0.00037734088169505994,-0.21217742629153302
final-loop,A,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Omegam,5.153006250658201e-06,0.04177022383405297
final-loop,A,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0002140733532745855,1.0000000000000002
final-loop,A,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.00012412446925219386,0.3395290650182352
final-loop,A,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.00034249259293591804,-0.2765282039513424
final-loop,A,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Mnu,-0.00043708396607877156,-0.14391708615963633
final-loop,A,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Omegam,4.785069173904007e-06,0.02271310552569382
final-loop,A,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00012412446925219386,0.33952906501823527
final-loop,A,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0006243071114538913,1.0000000000000002
final-loop,A,4,1.2999999999999998,bin_only,ln10_10_As,ln10_10_As,0.01431336883633055,0.9999999999999999
final-loop,A,4,1.2999999999999998,bin_only,ln10_10_As,Mnu,0.02297611227995832,0.6801404567696666
final-loop,A,4,1.2999999999999998,bin_only,ln10_10_As,Omegam,0.0006507824666451525,0.24657292575944148
final-loop,A,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.002219679274744242,-0.7068421120028745
final-loop,A,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.0024028115023835453,-0.5821126928656072
final-loop,A,4,1.2999999999999998,bin_only,Mnu,ln10_10_As,0.02297611227995832,0.6801404567696667
final-loop,A,4,1.2999999999999998,bin_only,Mnu,Mnu,0.07972857641836342,1.0
final-loop,A,4,1.2999999999999998,bin_only,Mnu,Omegam,0.004927526045352429,0.7910472037325724
final-loop,A,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-ELG:b1_sigma8,-0.0015987839873318986,-0.21571776161809283
final-loop,A,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-QSO:b1_sigma8,-0.0018983919021129966,-0.19486649152094362
final-loop,A,4,1.2999999999999998,bin_only,Omegam,ln10_10_As,0.0006507824666451525,0.24657292575944148
final-loop,A,4,1.2999999999999998,bin_only,Omegam,Mnu,0.004927526045352429,0.7910472037325723
final-loop,A,4,1.2999999999999998,bin_only,Omegam,Omegam,0.0004866750116409387,0.9999999999999999
final-loop,A,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-ELG:b1_sigma8,0.00018140411757367944,0.3132786053672766
final-loop,A,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-QSO:b1_sigma8,0.00019296602327708987,0.25352431676488607
final-loop,A,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.002219679274744242,-0.7068421120028746
final-loop,A,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Mnu,-0.0015987839873318986,-0.21571776161809283
final-loop,A,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Omegam,0.00018140411757367944,0.3132786053672766
final-loop,A,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0006889596059340732,0.9999999999999999
final-loop,A,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0006418590659097203,0.7087630984103841
final-loop,A,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.0024028115023835453,-0.5821126928656072
final-loop,A,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Mnu,-0.0018983919021129966,-0.19486649152094365
final-loop,A,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Omegam,0.00019296602327708987,0.25352431676488607
final-loop,A,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0006418590659097203,0.7087630984103841
final-loop,A,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0011903739211296552,1.0
final-loop,A,5,1.5,global,ln10_10_As,ln10_10_As,0.002457113506099967,1.0000000000000002
final-loop,A,5,1.5,global,ln10_10_As,Mnu,0.004619596548264267,0.7667222417342953
final-loop,A,5,1.5,global,ln10_10_As,Omegam,0.00020591842744603736,0.49268579687969644
final-loop,A,5,1.5,global,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.0003293692368189524,-0.3779436114255125
final-loop,A,5,1.5,global,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.00034054380658248907,-0.2969801873859686
final-loop,A,5,1.5,global,Mnu,ln10_10_As,0.004619596548264267,0.7667222417342953
final-loop,A,5,1.5,global,Mnu,Mnu,0.014774294564074714,1.0000000000000002
final-loop,A,5,1.5,global,Mnu,Omegam,0.000878618142456684,0.8573027743468263
final-loop,A,5,1.5,global,Mnu,bin05:DESI-ELG:b1_sigma8,-0.0004220174119830752,-0.19748475601985646
final-loop,A,5,1.5,global,Mnu,bin05:DESI-QSO:b1_sigma8,-0.00045540421146951824,-0.16196111801313376
final-loop,A,5,1.5,global,Omegam,ln10_10_As,0.00020591842744603736,0.4926857968796964
final-loop,A,5,1.5,global,Omegam,Mnu,0.000878618142456684,0.8573027743468263
final-loop,A,5,1.5,global,Omegam,Omegam,7.109271851194789e-05,1.0
final-loop,A,5,1.5,global,Omegam,bin05:DESI-ELG:b1_sigma8,2.9052385744703935e-06,0.01959863504730592
final-loop,A,5,1.5,global,Omegam,bin05:DESI-QSO:b1_sigma8,1.7670757134028746e-06,0.009059614068329414
final-loop,A,5,1.5,global,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.0003293692368189524,-0.3779436114255126
final-loop,A,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Mnu,-0.0004220174119830752,-0.1974847560198565
final-loop,A,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Omegam,2.9052385744703935e-06,0.01959863504730592
final-loop,A,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0003090913351962846,1.0
final-loop,A,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00011744995388644655,0.288786266138228
final-loop,A,5,1.5,global,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.00034054380658248907,-0.2969801873859686
final-loop,A,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Mnu,-0.00045540421146951824,-0.16196111801313376
final-loop,A,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Omegam,1.7670757134028746e-06,0.009059614068329412
final-loop,A,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.00011744995388644655,0.288786266138228
final-loop,A,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0005351380101986402,1.0
final-loop,A,5,1.5,bin_only,ln10_10_As,ln10_10_As,0.02076185740450335,1.0
final-loop,A,5,1.5,bin_only,ln10_10_As,Mnu,0.033650921301871826,0.7020202632954642
final-loop,A,5,1.5,bin_only,ln10_10_As,Omegam,0.001204631909996802,0.3321260860057816
final-loop,A,5,1.5,bin_only,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.003061249338742973,-0.6943232764900208
final-loop,A,5,1.5,bin_only,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.0031504021451427906,-0.63216475270558
final-loop,A,5,1.5,bin_only,Mnu,ln10_10_As,0.033650921301871826,0.7020202632954642
final-loop,A,5,1.5,bin_only,Mnu,Mnu,0.11066961984692293,1.0
final-loop,A,5,1.5,bin_only,Mnu,Omegam,0.006746532154538172,0.8056531542951376
final-loop,A,5,1.5,bin_only,Mnu,bin05:DESI-ELG:b1_sigma8,-0.0028720981263818564,-0.2821507357045403
final-loop,A,5,1.5,bin_only,Mnu,bin05:DESI-QSO:b1_sigma8,-0.0031158495270949558,-0.2708068540660061
final-loop,A,5,1.5,bin_only,Omegam,ln10_10_As,0.001204631909996802,0.3321260860057816
final-loop,A,5,1.5,bin_only,Omegam,Mnu,0.006746532154538172,0.8056531542951375
final-loop,A,5,1.5,bin_only,Omegam,Omegam,0.0006336311908040473,1.0
final-loop,A,5,1.5,bin_only,Omegam,bin05:DESI-ELG:b1_sigma8,0.00015971978332204203,0.20736552760546895
final-loop,A,5,1.5,bin_only,Omegam,bin05:DESI-QSO:b1_sigma8,0.00015475220360009785,0.17775259637351884
final-loop,A,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.003061249338742973,-0.6943232764900209
final-loop,A,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Mnu,-0.0028720981263818564,-0.2821507357045403
final-loop,A,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Omegam,0.00015971978332204203,0.20736552760546895
final-loop,A,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0009362843304697758,1.0
final-loop,A,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0007611163320338762,0.7191915042059487
final-loop,A,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.0031504021451427906,-0.63216475270558
final-loop,A,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Mnu,-0.0031158495270949558,-0.270806854066006
final-loop,A,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Omegam,0.00015475220360009785,0.17775259637351887
final-loop,A,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0007611163320338762,0.7191915042059487
final-loop,A,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0011962039446502806,1.0000000000000002
final-loop,A,6,1.8,global,ln10_10_As,ln10_10_As,0.002457113506099967,1.0000000000000002
final-loop,A,6,1.8,global,ln10_10_As,Mnu,0.004619596548264267,0.7667222417342953
final-loop,A,6,1.8,global,ln10_10_As,Omegam,0.00020591842744603736,0.49268579687969644
final-loop,A,6,1.8,global,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.0003380694975617586,-0.3751629455634075
final-loop,A,6,1.8,global,Mnu,ln10_10_As,0.004619596548264267,0.7667222417342953
final-loop,A,6,1.8,global,Mnu,Mnu,0.014774294564074714,1.0000000000000002
final-loop,A,6,1.8,global,Mnu,Omegam,0.000878618142456684,0.8573027743468263
final-loop,A,6,1.8,global,Mnu,bin06:DESI-QSO:b1_sigma8,-0.0004559526001429518,-0.2063444909025999
final-loop,A,6,1.8,global,Omegam,ln10_10_As,0.00020591842744603736,0.4926857968796964
final-loop,A,6,1.8,global,Omegam,Mnu,0.000878618142456684,0.8573027743468263
final-loop,A,6,1.8,global,Omegam,Omegam,7.109271851194789e-05,1.0
final-loop,A,6,1.8,global,Omegam,bin06:DESI-QSO:b1_sigma8,1.4570635934423966e-06,0.00950588387531461
final-loop,A,6,1.8,global,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.0003380694975617586,-0.3751629455634075
final-loop,A,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Mnu,-0.0004559526001429518,-0.2063444909025999
final-loop,A,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Omegam,1.4570635934423966e-06,0.009505883875314612
final-loop,A,6,1.8,global,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.00033048129451652796,1.0
final-loop,A,6,1.8,bin_only,ln10_10_As,ln10_10_As,0.03425682506398152,1.0
final-loop,A,6,1.8,bin_only,ln10_10_As,Mnu,0.04965152959454119,0.6666431155525898
final-loop,A,6,1.8,bin_only,ln10_10_As,Omegam,0.002646390994647285,0.47366182952159247
final-loop,A,6,1.8,bin_only,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.004105713746538286,-0.6914739382372836
final-loop,A,6,1.8,bin_only,Mnu,ln10_10_As,0.04965152959454119,0.6666431155525898
final-loop,A,6,1.8,bin_only,Mnu,Mnu,0.1619315069347871,1.0000000000000002
final-loop,A,6,1.8,bin_only,Mnu,Omegam,0.010646387235273884,0.876444687248689
final-loop,A,6,1.8,bin_only,Mnu,bin06:DESI-QSO:b1_sigma8,-0.003783041901223639,-0.29304625603873996
final-loop,A,6,1.8,bin_only,Omegam,ln10_10_As,0.002646390994647285,0.47366182952159247
final-loop,A,6,1.8,bin_only,Omegam,Mnu,0.010646387235273884,0.876444687248689
final-loop,A,6,1.8,bin_only,Omegam,Omegam,0.0009112218685749998,0.9999999999999999
final-loop,A,6,1.8,bin_only,Omegam,bin06:DESI-QSO:b1_sigma8,5.3267445005689474e-05,0.055006055609986844
final-loop,A,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.004105713746538286,-0.6914739382372836
final-loop,A,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Mnu,-0.003783041901223639,-0.2930462560387399
final-loop,A,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Omegam,5.3267445005689474e-05,0.055006055609986844
final-loop,A,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.0010291497937342613,1.0000000000000002
final-loop,A,7,2.05,global,ln10_10_As,ln10_10_As,0.002457113506099967,1.0000000000000002
final-loop,A,7,2.05,global,ln10_10_As,Mnu,0.004619596548264267,0.7667222417342953
final-loop,A,7,2.05,global,ln10_10_As,Omegam,0.00020591842744603736,0.49268579687969644
final-loop,A,7,2.05,global,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.00029826444862209256,-0.2152405523493044
final-loop,A,7,2.05,global,Mnu,ln10_10_As,0.004619596548264267,0.7667222417342953
final-loop,A,7,2.05,global,Mnu,Mnu,0.014774294564074714,1.0000000000000002
final-loop,A,7,2.05,global,Mnu,Omegam,0.000878618142456684,0.8573027743468263
final-loop,A,7,2.05,global,Mnu,bin07:DESI-QSO:b1_sigma8,-0.0004232217330527303,-0.12455174050547235
final-loop,A,7,2.05,global,Omegam,ln10_10_As,0.00020591842744603736,0.4926857968796964
final-loop,A,7,2.05,global,Omegam,Mnu,0.000878618142456684,0.8573027743468263
final-loop,A,7,2.05,global,Omegam,Omegam,7.109271851194789e-05,1.0
final-loop,A,7,2.05,global,Omegam,bin07:DESI-QSO:b1_sigma8,-2.6897837879870392e-06,-0.011411428861835172
final-loop,A,7,2.05,global,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.00029826444862209256,-0.2152405523493044
final-loop,A,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Mnu,-0.0004232217330527303,-0.12455174050547235
final-loop,A,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Omegam,-2.6897837879870392e-06,-0.011411428861835172
final-loop,A,7,2.05,global,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.000781501052622066,1.0
final-loop,A,7,2.05,bin_only,ln10_10_As,ln10_10_As,0.14127737692475645,1.0
final-loop,A,7,2.05,bin_only,ln10_10_As,Mnu,0.20274105026137373,0.7196027440279257
final-loop,A,7,2.05,bin_only,ln10_10_As,Omegam,0.011352410613407611,0.5523383579982296
final-loop,A,7,2.05,bin_only,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.014941379322296661,-0.7475151240159935
final-loop,A,7,2.05,bin_only,Mnu,ln10_10_As,0.20274105026137373,0.7196027440279257
final-loop,A,7,2.05,bin_only,Mnu,Mnu,0.5618561507782,1.0
final-loop,A,7,2.05,bin_only,Mnu,Omegam,0.035392935494613066,0.8634902530865384
final-loop,A,7,2.05,bin_only,Mnu,bin07:DESI-QSO:b1_sigma8,-0.017508979378824223,-0.43925211902965366
final-loop,A,7,2.05,bin_only,Omegam,ln10_10_As,0.011352410613407611,0.5523383579982296
final-loop,A,7,2.05,bin_only,Omegam,Mnu,0.035392935494613066,0.8634902530865384
final-loop,A,7,2.05,bin_only,Omegam,Omegam,0.0029901512053411884,1.0
final-loop,A,7,2.05,bin_only,Omegam,bin07:DESI-QSO:b1_sigma8,-0.0003450996740095511,-0.11867618523821188
final-loop,A,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.014941379322296661,-0.7475151240159935
final-loop,A,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Mnu,-0.017508979378824223,-0.4392521190296537
final-loop,A,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Omegam,-0.0003450996740095511,-0.1186761852382119
final-loop,A,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0028279308934359352,1.0
final-loop,B,0,0.5,global,ln10_10_As,ln10_10_As,0.0022553832688380986,1.0
final-loop,B,0,0.5,global,ln10_10_As,Mnu,0.004329328747137286,0.7771335833945922
final-loop,B,0,0.5,global,ln10_10_As,Omegam,0.00019070049427572533,0.4948517754591481
final-loop,B,0,0.5,global,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.0003844013995950432,-0.34294831088592526
final-loop,B,0,0.5,global,Mnu,ln10_10_As,0.004329328747137286,0.777133583394592
final-loop,B,0,0.5,global,Mnu,Mnu,0.013760348135677784,1.0
final-loop,B,0,0.5,global,Mnu,Omegam,0.000812886206454056,0.8539816418403792
final-loop,B,0,0.5,global,Mnu,bin00:DESI-LRG:b1_sigma8,-0.00044238698313657233,-0.1597870261490733
final-loop,B,0,0.5,global,Omegam,ln10_10_As,0.00019070049427572533,0.4948517754591481
final-loop,B,0,0.5,global,Omegam,Mnu,0.000812886206454056,0.8539816418403791
final-loop,B,0,0.5,global,Omegam,Omegam,6.58465488170885e-05,0.9999999999999998
final-loop,B,0,0.5,global,Omegam,bin00:DESI-LRG:b1_sigma8,1.829574776708049e-05,0.09552950792091867
final-loop,B,0,0.5,global,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003844013995950432,-0.3429483108859253
final-loop,B,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Mnu,-0.00044238698313657233,-0.1597870261490733
final-loop,B,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Omegam,1.829574776708049e-05,0.09552950792091867
final-loop,B,0,0.5,global,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.0005570475003767158,1.0
final-loop,B,0,0.5,bin_only,ln10_10_As,ln10_10_As,0.04633207051591866,0.9999999999999999
final-loop,B,0,0.5,bin_only,ln10_10_As,Mnu,0.08987061262654804,0.7980989134298344
final-loop,B,0,0.5,bin_only,ln10_10_As,Omegam,0.00475005744463357,0.642489701392339
final-loop,B,0,0.5,bin_only,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.00631132257741777,-0.6472032130666338
final-loop,B,0,0.5,bin_only,Mnu,ln10_10_As,0.08987061262654804,0.7980989134298344
final-loop,B,0,0.5,bin_only,Mnu,Mnu,0.2736782326614073,1.0000000000000002
final-loop,B,0,0.5,bin_only,Mnu,Omegam,0.01653336483459109,0.9201301979257429
final-loop,B,0,0.5,bin_only,Mnu,bin00:DESI-LRG:b1_sigma8,-0.008532533726038925,-0.36001369880639444
final-loop,B,0,0.5,bin_only,Omegam,ln10_10_As,0.00475005744463357,0.642489701392339
final-loop,B,0,0.5,bin_only,Omegam,Mnu,0.01653336483459109,0.9201301979257429
final-loop,B,0,0.5,bin_only,Omegam,Omegam,0.0011797328525795458,1.0000000000000002
final-loop,B,0,0.5,bin_only,Omegam,bin00:DESI-LRG:b1_sigma8,-6.212425082273581e-05,-0.03992367106690726
final-loop,B,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.00631132257741777,-0.6472032130666338
final-loop,B,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Mnu,-0.008532533726038925,-0.3600136988063944
final-loop,B,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Omegam,-6.212425082273581e-05,-0.03992367106690725
final-loop,B,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.002052474252813038,1.0
final-loop,B,1,0.7,global,ln10_10_As,ln10_10_As,0.0022553832688380986,1.0
final-loop,B,1,0.7,global,ln10_10_As,Mnu,0.004329328747137286,0.7771335833945922
final-loop,B,1,0.7,global,ln10_10_As,Omegam,0.00019070049427572533,0.4948517754591481
final-loop,B,1,0.7,global,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.00040092822214805705,-0.534069260710527
final-loop,B,1,0.7,global,Mnu,ln10_10_As,0.004329328747137286,0.777133583394592
final-loop,B,1,0.7,global,Mnu,Mnu,0.013760348135677784,1.0
final-loop,B,1,0.7,global,Mnu,Omegam,0.000812886206454056,0.8539816418403792
final-loop,B,1,0.7,global,Mnu,bin01:DESI-LRG:b1_sigma8,-0.0006642824912416291,-0.35824424795102994
final-loop,B,1,0.7,global,Omegam,ln10_10_As,0.00019070049427572533,0.4948517754591481
final-loop,B,1,0.7,global,Omegam,Mnu,0.000812886206454056,0.8539816418403791
final-loop,B,1,0.7,global,Omegam,Omegam,6.58465488170885e-05,0.9999999999999998
final-loop,B,1,0.7,global,Omegam,bin01:DESI-LRG:b1_sigma8,-5.734228724716099e-06,-0.04470433452712749
final-loop,B,1,0.7,global,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.00040092822214805705,-0.534069260710527
final-loop,B,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Mnu,-0.0006642824912416291,-0.35824424795102994
final-loop,B,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Omegam,-5.734228724716099e-06,-0.04470433452712749
final-loop,B,1,0.7,global,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0002498720833328281,1.0000000000000002
final-loop,B,1,0.7,bin_only,ln10_10_As,ln10_10_As,0.03009270945876011,1.0
final-loop,B,1,0.7,bin_only,ln10_10_As,Mnu,0.05628748510238614,0.8205427060212546
final-loop,B,1,0.7,bin_only,ln10_10_As,Omegam,0.002985182641455077,0.6732072175784624
final-loop,B,1,0.7,bin_only,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.00453957616291979,-0.803071439757409
final-loop,B,1,0.7,bin_only,Mnu,ln10_10_As,0.05628748510238614,0.8205427060212546
final-loop,B,1,0.7,bin_only,Mnu,Mnu,0.15637237033303467,1.0000000000000002
final-loop,B,1,0.7,bin_only,Mnu,Omegam,0.009187949649064076,0.9089648700869016
final-loop,B,1,0.7,bin_only,Mnu,bin01:DESI-LRG:b1_sigma8,-0.00837580043884214,-0.6500037045894071
final-loop,B,1,0.7,bin_only,Omegam,ln10_10_As,0.002985182641455077,0.6732072175784622
final-loop,B,1,0.7,bin_only,Omegam,Mnu,0.009187949649064076,0.9089648700869017
final-loop,B,1,0.7,bin_only,Omegam,Omegam,0.0006534058163955047,0.9999999999999999
final-loop,B,1,0.7,bin_only,Omegam,bin01:DESI-LRG:b1_sigma8,-0.0002884886104512293,-0.34634322293088043
final-loop,B,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.00453957616291979,-0.803071439757409
final-loop,B,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Mnu,-0.00837580043884214,-0.6500037045894071
final-loop,B,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Omegam,-0.0002884886104512293,-0.34634322293088043
final-loop,B,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.001061844592231413,1.0000000000000002
final-loop,B,2,0.9,global,ln10_10_As,ln10_10_As,0.0022553832688380986,1.0
final-loop,B,2,0.9,global,ln10_10_As,Mnu,0.004329328747137286,0.7771335833945922
final-loop,B,2,0.9,global,ln10_10_As,Omegam,0.00019070049427572533,0.4948517754591481
final-loop,B,2,0.9,global,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.00024242555891203772,-0.5185571107623357
final-loop,B,2,0.9,global,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.00036879894472913654,-0.44007371259768424
final-loop,B,2,0.9,global,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0002881468748427789,-0.3185979802137536
final-loop,B,2,0.9,global,Mnu,ln10_10_As,0.004329328747137286,0.777133583394592
final-loop,B,2,0.9,global,Mnu,Mnu,0.013760348135677784,1.0
final-loop,B,2,0.9,global,Mnu,Omegam,0.000812886206454056,0.8539816418403792
final-loop,B,2,0.9,global,Mnu,bin02:DESI-ELG:b1_sigma8,-0.00031859879654450143,-0.27590386589355576
final-loop,B,2,0.9,global,Mnu,bin02:DESI-LRG:b1_sigma8,-0.0004961649766696955,-0.2396940915445299
final-loop,B,2,0.9,global,Mnu,bin02:DESI-QSO:b1_sigma8,-0.00039653378731096595,-0.17750262044697634
final-loop,B,2,0.9,global,Omegam,ln10_10_As,0.00019070049427572533,0.4948517754591481
final-loop,B,2,0.9,global,Omegam,Mnu,0.000812886206454056,0.8539816418403791
final-loop,B,2,0.9,global,Omegam,Omegam,6.58465488170885e-05,0.9999999999999998
final-loop,B,2,0.9,global,Omegam,bin02:DESI-ELG:b1_sigma8,5.036867550940609e-07,0.006305541490560303
final-loop,B,2,0.9,global,Omegam,bin02:DESI-LRG:b1_sigma8,7.333065802524663e-06,0.05121120654734586
final-loop,B,2,0.9,global,Omegam,bin02:DESI-QSO:b1_sigma8,6.881351795601457e-07,0.004452936826233061
final-loop,B,2,0.9,global,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.00024242555891203772,-0.5185571107623357
final-loop,B,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Mnu,-0.00031859879654450143,-0.2759038658935558
final-loop,B,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Omegam,5.036867550940609e-07,0.006305541490560304
final-loop,B,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,9.690434911555955e-05,1.0000000000000002
final-loop,B,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0001460142456985598,0.8405615681440113
final-loop,B,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,9.566877465862465e-05,0.5103144415635513
final-loop,B,2,0.9,global,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.00036879894472913654,-0.44007371259768424
final-loop,B,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Mnu,-0.0004961649766696955,-0.2396940915445299
final-loop,B,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Omegam,7.333065802524663e-06,0.05121120654734586
final-loop,B,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.0001460142456985598,0.8405615681440114
final-loop,B,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0003113924874620422,1.0
final-loop,B,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0001739351690064678,0.5175742003818677
final-loop,B,2,0.9,global,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002881468748427789,-0.3185979802137536
final-loop,B,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Mnu,-0.00039653378731096595,-0.17750262044697634
final-loop,B,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Omegam,6.881351795601457e-07,0.004452936826233062
final-loop,B,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,9.566877465862465e-05,0.5103144415635513
final-loop,B,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0001739351690064678,0.5175742003818677
final-loop,B,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0003626781874647782,1.0
final-loop,B,2,0.9,bin_only,ln10_10_As,ln10_10_As,0.00958272856394307,0.9999999999999999
final-loop,B,2,0.9,bin_only,ln10_10_As,Mnu,0.020463824818895214,0.7897090490382515
final-loop,B,2,0.9,bin_only,ln10_10_As,Omegam,0.0008314933184197624,0.47511333357222035
final-loop,B,2,0.9,bin_only,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.0010760196934779473,-0.7268153584152313
final-loop,B,2,0.9,bin_only,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.0017264363996058816,-0.6639473071177416
final-loop,B,2,0.9,bin_only,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0013033395393007795,-0.5630553524799679
final-loop,B,2,0.9,bin_only,Mnu,ln10_10_As,0.020463824818895214,0.7897090490382515
final-loop,B,2,0.9,bin_only,Mnu,Mnu,0.0700729180226932,1.0000000000000002
final-loop,B,2,0.9,bin_only,Mnu,Omegam,0.004061152614994936,0.8581382433706346
final-loop,B,2,0.9,bin_only,Mnu,bin02:DESI-ELG:b1_sigma8,-0.001503199477386983,-0.37548274474152304
final-loop,B,2,0.9,bin_only,Mnu,bin02:DESI-LRG:b1_sigma8,-0.0024627698674090253,-0.3502485555680032
final-loop,B,2,0.9,bin_only,Mnu,bin02:DESI-QSO:b1_sigma8,-0.0019105093662830776,-0.30521943470397955
final-loop,B,2,0.9,bin_only,Omegam,ln10_10_As,0.0008314933184197624,0.4751133335722203
final-loop,B,2,0.9,bin_only,Omegam,Mnu,0.004061152614994936,0.8581382433706346
final-loop,B,2,0.9,bin_only,Omegam,Omegam,0.0003196199678866815,1.0
final-loop,B,2,0.9,bin_only,Omegam,bin02:DESI-ELG:b1_sigma8,9.357494187497375e-06,0.034609161982886646
final-loop,B,2,0.9,bin_only,Omegam,bin02:DESI-LRG:b1_sigma8,3.612517159834029e-05,0.07607125657125424
final-loop,B,2,0.9,bin_only,Omegam,bin02:DESI-QSO:b1_sigma8,8.650734975704655e-06,0.02046322923701342
final-loop,B,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.0010760196934779473,-0.7268153584152313
final-loop,B,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Mnu,-0.001503199477386983,-0.37548274474152304
final-loop,B,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Omegam,9.357494187497375e-06,0.03460916198288664
final-loop,B,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00022871943074658023,1.0000000000000002
final-loop,B,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00037163711437467376,0.9251138262831499
final-loop,B,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00025635381917411495,0.7168468402343608
final-loop,B,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.0017264363996058816,-0.6639473071177416
final-loop,B,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Mnu,-0.0024627698674090253,-0.3502485555680032
final-loop,B,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Omegam,3.612517159834029e-05,0.07607125657125424
final-loop,B,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00037163711437467376,0.92511382628315
final-loop,B,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0007055775493673875,1.0000000000000002
final-loop,B,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00045083080010433364,0.7177601058860666
final-loop,B,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0013033395393007795,-0.563055352479968
final-loop,B,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Mnu,-0.0019105093662830776,-0.3052194347039796
final-loop,B,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Omegam,8.650734975704655e-06,0.02046322923701342
final-loop,B,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00025635381917411495,0.7168468402343608
final-loop,B,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00045083080010433364,0.7177601058860668
final-loop,B,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0005591441325752389,1.0000000000000002
final-loop,B,3,1.1,global,ln10_10_As,ln10_10_As,0.0022553832688380986,1.0
final-loop,B,3,1.1,global,ln10_10_As,Mnu,0.004329328747137286,0.7771335833945922
final-loop,B,3,1.1,global,ln10_10_As,Omegam,0.00019070049427572533,0.4948517754591481
final-loop,B,3,1.1,global,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.00022700677147446165,-0.6603137364061987
final-loop,B,3,1.1,global,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.0003153338913549368,-0.3005923537457744
final-loop,B,3,1.1,global,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.00028386888411596414,-0.38260242904140457
final-loop,B,3,1.1,global,Mnu,ln10_10_As,0.004329328747137286,0.777133583394592
final-loop,B,3,1.1,global,Mnu,Mnu,0.013760348135677784,1.0
final-loop,B,3,1.1,global,Mnu,Omegam,0.000812886206454056,0.8539816418403792
final-loop,B,3,1.1,global,Mnu,bin03:DESI-ELG:b1_sigma8,-0.0004270527290056455,-0.5029079345132379
final-loop,B,3,1.1,global,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0005348201914977384,-0.20640040276429789
final-loop,B,3,1.1,global,Mnu,bin03:DESI-QSO:b1_sigma8,-0.0005373412110782377,-0.2932078197001261
final-loop,B,3,1.1,global,Omegam,ln10_10_As,0.00019070049427572533,0.4948517754591481
final-loop,B,3,1.1,global,Omegam,Mnu,0.000812886206454056,0.8539816418403791
final-loop,B,3,1.1,global,Omegam,Omegam,6.58465488170885e-05,0.9999999999999998
final-loop,B,3,1.1,global,Omegam,bin03:DESI-ELG:b1_sigma8,-1.1769410639406593e-05,-0.20035948378932023
final-loop,B,3,1.1,global,Omegam,bin03:DESI-LRG:b1_sigma8,-2.7698646413673776e-06,-0.015452882192868044
final-loop,B,3,1.1,global,Omegam,bin03:DESI-QSO:b1_sigma8,-1.3362888762106093e-05,-0.10540809243934826
final-loop,B,3,1.1,global,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.00022700677147446165,-0.6603137364061987
final-loop,B,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Mnu,-0.0004270527290056455,-0.5029079345132379
final-loop,B,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Omegam,-1.1769410639406593e-05,-0.2003594837893202
final-loop,B,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.2403054969546126e-05,1.0
final-loop,B,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,6.53136461168904e-05,0.40845393266989327
final-loop,B,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,5.681230525726148e-05,0.5023474689291157
final-loop,B,3,1.1,global,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003153338913549368,-0.3005923537457744
final-loop,B,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0005348201914977384,-0.20640040276429789
final-loop,B,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Omegam,-2.7698646413673776e-06,-0.015452882192868046
final-loop,B,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,6.53136461168904e-05,0.40845393266989327
final-loop,B,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0004879385011929445,1.0
final-loop,B,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,7.600993711591928e-05,0.22025609686193381
final-loop,B,3,1.1,global,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.00028386888411596414,-0.38260242904140457
final-loop,B,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Mnu,-0.0005373412110782377,-0.2932078197001261
final-loop,B,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Omegam,-1.3362888762106093e-05,-0.10540809243934826
final-loop,B,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.681230525726148e-05,0.5023474689291157
final-loop,B,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,7.600993711591928e-05,0.2202560968619338
final-loop,B,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00024407302340173097,1.0000000000000002
final-loop,B,3,1.1,bin_only,ln10_10_As,ln10_10_As,0.010739269018628837,1.0000000000000002
final-loop,B,3,1.1,bin_only,ln10_10_As,Mnu,0.022175908895438634,0.828782564011522
final-loop,B,3,1.1,bin_only,ln10_10_As,Omegam,0.0010102810859761286,0.5708941759789551
final-loop,B,3,1.1,bin_only,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.001091640921119694,-0.8488903684788385
final-loop,B,3,1.1,bin_only,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.0015169714138287978,-0.5319233535646796
final-loop,B,3,1.1,bin_only,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.0013692350324749686,-0.650192748145285
final-loop,B,3,1.1,bin_only,Mnu,ln10_10_As,0.022175908895438634,0.828782564011522
final-loop,B,3,1.1,bin_only,Mnu,Mnu,0.06666638780666931,1.0000000000000002
final-loop,B,3,1.1,bin_only,Mnu,Omegam,0.003747524701470507,0.8499468974093513
final-loop,B,3,1.1,bin_only,Mnu,bin03:DESI-ELG:b1_sigma8,-0.002246532315142016,-0.7011619942418921
final-loop,B,3,1.1,bin_only,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0029318097354218684,-0.41261151350669123
final-loop,B,3,1.1,bin_only,Mnu,bin03:DESI-QSO:b1_sigma8,-0.0028367647355273056,-0.5406563861974961
final-loop,B,3,1.1,bin_only,Omegam,ln10_10_As,0.0010102810859761286,0.570894175978955
final-loop,B,3,1.1,bin_only,Omegam,Mnu,0.003747524701470507,0.8499468974093514
final-loop,B,3,1.1,bin_only,Omegam,Omegam,0.0002916073714201742,0.9999999999999998
final-loop,B,3,1.1,bin_only,Omegam,bin03:DESI-ELG:b1_sigma8,-6.909190340545872e-05,-0.3260521496155021
final-loop,B,3,1.1,bin_only,Omegam,bin03:DESI-LRG:b1_sigma8,-3.7687104672531304e-05,-0.08019597036693578
final-loop,B,3,1.1,bin_only,Omegam,bin03:DESI-QSO:b1_sigma8,-8.029935981967133e-05,-0.2314005110453006
final-loop,B,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.001091640921119694,-0.8488903684788385
final-loop,B,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Mnu,-0.002246532315142016,-0.7011619942418921
final-loop,B,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Omegam,-6.909190340545872e-05,-0.32605214961550216
final-loop,B,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.0001539861570425603,1.0
final-loop,B,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00022411148172638107,0.6562696020959198
final-loop,B,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00018752756598797732,0.7436622843461028
final-loop,B,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.0015169714138287978,-0.5319233535646796
final-loop,B,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0029318097354218684,-0.41261151350669123
final-loop,B,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Omegam,-3.7687104672531304e-05,-0.08019597036693578
final-loop,B,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00022411148172638107,0.6562696020959198
final-loop,B,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0007573244118244407,1.0
final-loop,B,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0002838480429780915,0.5075705386961379
final-loop,B,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.0013692350324749686,-0.650192748145285
final-loop,B,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Mnu,-0.0028367647355273056,-0.5406563861974961
final-loop,B,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Omegam,-8.029935981967133e-05,-0.23140051104530063
final-loop,B,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00018752756598797732,0.7436622843461027
final-loop,B,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0002838480429780915,0.5075705386961379
final-loop,B,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00041294959089053157,1.0000000000000002
final-loop,B,4,1.2999999999999998,global,ln10_10_As,ln10_10_As,0.0022553832688380986,1.0
final-loop,B,4,1.2999999999999998,global,ln10_10_As,Mnu,0.004329328747137286,0.7771335833945922
final-loop,B,4,1.2999999999999998,global,ln10_10_As,Omegam,0.00019070049427572533,0.4948517754591481
final-loop,B,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.00028816560477607937,-0.4266834711118004
final-loop,B,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.0003225406231012216,-0.30698926073416893
final-loop,B,4,1.2999999999999998,global,Mnu,ln10_10_As,0.004329328747137286,0.777133583394592
final-loop,B,4,1.2999999999999998,global,Mnu,Mnu,0.013760348135677784,1.0
final-loop,B,4,1.2999999999999998,global,Mnu,Omegam,0.000812886206454056,0.8539816418403792
final-loop,B,4,1.2999999999999998,global,Mnu,bin04:DESI-ELG:b1_sigma8,-0.0003551385435363055,-0.21289082872987727
final-loop,B,4,1.2999999999999998,global,Mnu,bin04:DESI-QSO:b1_sigma8,-0.0003745235345121321,-0.1443156208624747
final-loop,B,4,1.2999999999999998,global,Omegam,ln10_10_As,0.00019070049427572533,0.4948517754591481
final-loop,B,4,1.2999999999999998,global,Omegam,Mnu,0.000812886206454056,0.8539816418403791
final-loop,B,4,1.2999999999999998,global,Omegam,Omegam,6.58465488170885e-05,0.9999999999999998
final-loop,B,4,1.2999999999999998,global,Omegam,bin04:DESI-ELG:b1_sigma8,4.601415769069797e-06,0.039874827922754395
final-loop,B,4,1.2999999999999998,global,Omegam,bin04:DESI-QSO:b1_sigma8,7.782547562871016e-06,0.0433515085227896
final-loop,B,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.00028816560477607937,-0.42668347111180044
final-loop,B,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Mnu,-0.0003551385435363055,-0.21289082872987727
final-loop,B,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Omegam,4.601415769069797e-06,0.039874827922754395
final-loop,B,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.000202233124492499,1.0
final-loop,B,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.00012785557712980474,0.4063894927295304
final-loop,B,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.0003225406231012216,-0.306989260734169
final-loop,B,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Mnu,-0.0003745235345121321,-0.1443156208624747
final-loop,B,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Omegam,7.782547562871016e-06,0.0433515085227896
final-loop,B,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00012785557712980474,0.40638949272953034
final-loop,B,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0004894429990859278,1.0000000000000002
final-loop,B,4,1.2999999999999998,bin_only,ln10_10_As,ln10_10_As,0.013577909489764808,1.0000000000000002
final-loop,B,4,1.2999999999999998,bin_only,ln10_10_As,Mnu,0.02181127066224836,0.6918997551033306
final-loop,B,4,1.2999999999999998,bin_only,ln10_10_As,Omegam,0.0006289100155576374,0.2539318697134182
final-loop,B,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.0020552017855006337,-0.7023878704626971
final-loop,B,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.0023280425816102662,-0.6124485090307406
final-loop,B,4,1.2999999999999998,bin_only,Mnu,ln10_10_As,0.02181127066224836,0.6918997551033306
final-loop,B,4,1.2999999999999998,bin_only,Mnu,Mnu,0.07318847044958753,1.0000000000000002
final-loop,B,4,1.2999999999999998,bin_only,Mnu,Omegam,0.004540565695397771,0.7896484408577478
final-loop,B,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-ELG:b1_sigma8,-0.0015238499876699685,-0.22431580247429048
final-loop,B,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-QSO:b1_sigma8,-0.0015662246810151416,-0.17747118317089552
final-loop,B,4,1.2999999999999998,bin_only,Omegam,ln10_10_As,0.0006289100155576374,0.2539318697134182
final-loop,B,4,1.2999999999999998,bin_only,Omegam,Mnu,0.004540565695397771,0.7896484408577477
final-loop,B,4,1.2999999999999998,bin_only,Omegam,Omegam,0.0004517619942805865,0.9999999999999999
final-loop,B,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-ELG:b1_sigma8,0.00016264381934816066,0.3047345579672473
final-loop,B,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-QSO:b1_sigma8,0.00020326309705350634,0.2931560148741076
final-loop,B,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.0020552017855006337,-0.7023878704626971
final-loop,B,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Mnu,-0.0015238499876699685,-0.22431580247429048
final-loop,B,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Omegam,0.00016264381934816066,0.3047345579672473
final-loop,B,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0006305536173930082,1.0
final-loop,B,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0006238002097749447,0.7615170343190513
final-loop,B,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.0023280425816102662,-0.6124485090307407
final-loop,B,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Mnu,-0.0015662246810151416,-0.1774711831708955
final-loop,B,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Omegam,0.00020326309705350634,0.29315601487410753
final-loop,B,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0006238002097749447,0.7615170343190513
final-loop,B,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0010641669490415908,1.0
final-loop,B,5,1.5,global,ln10_10_As,ln10_10_As,0.0022553832688380986,1.0
final-loop,B,5,1.5,global,ln10_10_As,Mnu,0.004329328747137286,0.7771335833945922
final-loop,B,5,1.5,global,ln10_10_As,Omegam,0.00019070049427572533,0.4948517754591481
final-loop,B,5,1.5,global,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.0002943102101850763,-0.36620134528051623
final-loop,B,5,1.5,global,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.00031840079430154016,-0.31092979792190445
final-loop,B,5,1.5,global,Mnu,ln10_10_As,0.004329328747137286,0.777133583394592
final-loop,B,5,1.5,global,Mnu,Mnu,0.013760348135677784,1.0
final-loop,B,5,1.5,global,Mnu,Omegam,0.000812886206454056,0.8539816418403792
final-loop,B,5,1.5,global,Mnu,bin05:DESI-ELG:b1_sigma8,-0.0003884408032283174,-0.19567480801391238
final-loop,B,5,1.5,global,Mnu,bin05:DESI-QSO:b1_sigma8,-0.00041237434670987253,-0.16303292073825368
final-loop,B,5,1.5,global,Omegam,ln10_10_As,0.00019070049427572533,0.4948517754591481
final-loop,B,5,1.5,global,Omegam,Mnu,0.000812886206454056,0.8539816418403791
final-loop,B,5,1.5,global,Omegam,Omegam,6.58465488170885e-05,0.9999999999999998
final-loop,B,5,1.5,global,Omegam,bin05:DESI-ELG:b1_sigma8,2.8837923857109012e-06,0.021000143664028442
final-loop,B,5,1.5,global,Omegam,bin05:DESI-QSO:b1_sigma8,3.8033890015090068e-06,0.02173715072976457
final-loop,B,5,1.5,global,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.0002943102101850763,-0.3662013452805162
final-loop,B,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Mnu,-0.0003884408032283174,-0.19567480801391238
final-loop,B,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Omegam,2.8837923857109012e-06,0.021000143664028446
final-loop,B,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0002863851090699523,0.9999999999999998
final-loop,B,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00010914885097169175,0.29911785045500755
final-loop,B,5,1.5,global,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.00031840079430154016,-0.31092979792190445
final-loop,B,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Mnu,-0.00041237434670987253,-0.16303292073825368
final-loop,B,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Omegam,3.8033890015090068e-06,0.021737150729764565
final-loop,B,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.00010914885097169175,0.2991178504550076
final-loop,B,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00046494677684555115,1.0000000000000002
final-loop,B,5,1.5,bin_only,ln10_10_As,ln10_10_As,0.018249434727031187,0.9999999999999998
final-loop,B,5,1.5,bin_only,ln10_10_As,Mnu,0.029827430648099812,0.728886499258589
final-loop,B,5,1.5,bin_only,ln10_10_As,Omegam,0.001058115019209241,0.33977787865826975
final-loop,B,5,1.5,bin_only,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.002609193507765202,-0.6803189505954704
final-loop,B,5,1.5,bin_only,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.0028304473566050778,-0.6372351766813096
final-loop,B,5,1.5,bin_only,Mnu,ln10_10_As,0.029827430648099812,0.728886499258589
final-loop,B,5,1.5,bin_only,Mnu,Mnu,0.09176191326242857,1.0
final-loop,B,5,1.5,bin_only,Mnu,Omegam,0.005523387677774824,0.7909722125938958
final-loop,B,5,1.5,bin_only,Mnu,bin05:DESI-ELG:b1_sigma8,-0.0025996719813875992,-0.302286193042957
final-loop,B,5,1.5,bin_only,Mnu,bin05:DESI-QSO:b1_sigma8,-0.0027621750579824955,-0.2773252017009221
final-loop,B,5,1.5,bin_only,Omegam,ln10_10_As,0.001058115019209241,0.33977787865826975
final-loop,B,5,1.5,bin_only,Omegam,Mnu,0.005523387677774824,0.7909722125938958
final-loop,B,5,1.5,bin_only,Omegam,Omegam,0.0005314056161284733,1.0000000000000002
final-loop,B,5,1.5,bin_only,Omegam,bin05:DESI-ELG:b1_sigma8,0.0001331339283205112,0.20342609600370007
final-loop,B,5,1.5,bin_only,Omegam,bin05:DESI-QSO:b1_sigma8,0.00014953266965778727,0.19728423644012888
final-loop,B,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.002609193507765202,-0.6803189505954703
final-loop,B,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Mnu,-0.0025996719813875992,-0.302286193042957
final-loop,B,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Omegam,0.0001331339283205112,0.20342609600370007
final-loop,B,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0008060055354781017,0.9999999999999999
final-loop,B,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0006749483528113008,0.723054274409586
final-loop,B,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.0028304473566050778,-0.6372351766813097
final-loop,B,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Mnu,-0.0027621750579824955,-0.2773252017009221
final-loop,B,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Omegam,0.00014953266965778727,0.19728423644012888
final-loop,B,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0006749483528113008,0.723054274409586
final-loop,B,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.001081088539497829,1.0
final-loop,B,6,1.8,global,ln10_10_As,ln10_10_As,0.0022553832688380986,1.0
final-loop,B,6,1.8,global,ln10_10_As,Mnu,0.004329328747137286,0.7771335833945922
final-loop,B,6,1.8,global,ln10_10_As,Omegam,0.00019070049427572533,0.4948517754591481
final-loop,B,6,1.8,global,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.00031361892774683594,-0.36562786810421233
final-loop,B,6,1.8,global,Mnu,ln10_10_As,0.004329328747137286,0.777133583394592
final-loop,B,6,1.8,global,Mnu,Mnu,0.013760348135677784,1.0
final-loop,B,6,1.8,global,Mnu,Omegam,0.000812886206454056,0.8539816418403792
final-loop,B,6,1.8,global,Mnu,bin06:DESI-QSO:b1_sigma8,-0.000433729757263654,-0.20471596366334532
final-loop,B,6,1.8,global,Omegam,ln10_10_As,0.00019070049427572533,0.4948517754591481
final-loop,B,6,1.8,global,Omegam,Mnu,0.000812886206454056,0.8539816418403791
final-loop,B,6,1.8,global,Omegam,Omegam,6.58465488170885e-05,0.9999999999999998
final-loop,B,6,1.8,global,Omegam,bin06:DESI-QSO:b1_sigma8,1.4038373148025096e-06,0.00957849937065942
final-loop,B,6,1.8,global,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.00031361892774683594,-0.3656278681042124
final-loop,B,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Mnu,-0.000433729757263654,-0.20471596366334532
final-loop,B,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Omegam,1.4038373148025096e-06,0.009578499370659419
final-loop,B,6,1.8,global,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.00032621625415822696,0.9999999999999998
final-loop,B,6,1.8,bin_only,ln10_10_As,ln10_10_As,0.03425682506398152,1.0
final-loop,B,6,1.8,bin_only,ln10_10_As,Mnu,0.04965152959454119,0.6666431155525898
final-loop,B,6,1.8,bin_only,ln10_10_As,Omegam,0.002646390994647285,0.47366182952159247
final-loop,B,6,1.8,bin_only,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.004105713746538286,-0.6914739382372836
final-loop,B,6,1.8,bin_only,Mnu,ln10_10_As,0.04965152959454119,0.6666431155525898
final-loop,B,6,1.8,bin_only,Mnu,Mnu,0.1619315069347871,1.0000000000000002
final-loop,B,6,1.8,bin_only,Mnu,Omegam,0.010646387235273884,0.876444687248689
final-loop,B,6,1.8,bin_only,Mnu,bin06:DESI-QSO:b1_sigma8,-0.003783041901223639,-0.29304625603873996
final-loop,B,6,1.8,bin_only,Omegam,ln10_10_As,0.002646390994647285,0.47366182952159247
final-loop,B,6,1.8,bin_only,Omegam,Mnu,0.010646387235273884,0.876444687248689
final-loop,B,6,1.8,bin_only,Omegam,Omegam,0.0009112218685749998,0.9999999999999999
final-loop,B,6,1.8,bin_only,Omegam,bin06:DESI-QSO:b1_sigma8,5.3267445005689474e-05,0.055006055609986844
final-loop,B,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.004105713746538286,-0.6914739382372836
final-loop,B,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Mnu,-0.003783041901223639,-0.2930462560387399
final-loop,B,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Omegam,5.3267445005689474e-05,0.055006055609986844
final-loop,B,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.0010291497937342613,1.0000000000000002
final-loop,B,7,2.05,global,ln10_10_As,ln10_10_As,0.0022553832688380986,1.0
final-loop,B,7,2.05,global,ln10_10_As,Mnu,0.004329328747137286,0.7771335833945922
final-loop,B,7,2.05,global,ln10_10_As,Omegam,0.00019070049427572533,0.4948517754591481
final-loop,B,7,2.05,global,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.0002761129850798714,-0.2083958144650184
final-loop,B,7,2.05,global,Mnu,ln10_10_As,0.004329328747137286,0.777133583394592
final-loop,B,7,2.05,global,Mnu,Mnu,0.013760348135677784,1.0
final-loop,B,7,2.05,global,Mnu,Omegam,0.000812886206454056,0.8539816418403792
final-loop,B,7,2.05,global,Mnu,bin07:DESI-QSO:b1_sigma8,-0.0004014215070452837,-0.12265867369146832
final-loop,B,7,2.05,global,Omegam,ln10_10_As,0.00019070049427572533,0.4948517754591481
final-loop,B,7,2.05,global,Omegam,Mnu,0.000812886206454056,0.8539816418403791
final-loop,B,7,2.05,global,Omegam,Omegam,6.58465488170885e-05,0.9999999999999998
final-loop,B,7,2.05,global,Omegam,bin07:DESI-QSO:b1_sigma8,-2.4518661181223784e-06,-0.010830352241285044
final-loop,B,7,2.05,global,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002761129850798714,-0.2083958144650184
final-loop,B,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Mnu,-0.0004014215070452837,-0.12265867369146834
final-loop,B,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Omegam,-2.4518661181223784e-06,-0.010830352241285044
final-loop,B,7,2.05,global,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0007783507061730918,0.9999999999999999
final-loop,B,7,2.05,bin_only,ln10_10_As,ln10_10_As,0.14127737692475645,1.0
final-loop,B,7,2.05,bin_only,ln10_10_As,Mnu,0.20274105026137373,0.7196027440279257
final-loop,B,7,2.05,bin_only,ln10_10_As,Omegam,0.011352410613407611,0.5523383579982296
final-loop,B,7,2.05,bin_only,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.014941379322296661,-0.7475151240159935
final-loop,B,7,2.05,bin_only,Mnu,ln10_10_As,0.20274105026137373,0.7196027440279257
final-loop,B,7,2.05,bin_only,Mnu,Mnu,0.5618561507782,1.0
final-loop,B,7,2.05,bin_only,Mnu,Omegam,0.035392935494613066,0.8634902530865384
final-loop,B,7,2.05,bin_only,Mnu,bin07:DESI-QSO:b1_sigma8,-0.017508979378824223,-0.43925211902965366
final-loop,B,7,2.05,bin_only,Omegam,ln10_10_As,0.011352410613407611,0.5523383579982296
final-loop,B,7,2.05,bin_only,Omegam,Mnu,0.035392935494613066,0.8634902530865384
final-loop,B,7,2.05,bin_only,Omegam,Omegam,0.0029901512053411884,1.0
final-loop,B,7,2.05,bin_only,Omegam,bin07:DESI-QSO:b1_sigma8,-0.0003450996740095511,-0.11867618523821188
final-loop,B,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.014941379322296661,-0.7475151240159935
final-loop,B,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Mnu,-0.017508979378824223,-0.4392521190296537
final-loop,B,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Omegam,-0.0003450996740095511,-0.1186761852382119
final-loop,B,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0028279308934359352,1.0
final-loop,C,0,0.5,global,ln10_10_As,ln10_10_As,0.0021728569449366306,1.0
final-loop,C,0,0.5,global,ln10_10_As,Mnu,0.004173277719491923,0.7777441168987513
final-loop,C,0,0.5,global,ln10_10_As,Omegam,0.00018137107134146512,0.4905360091457115
final-loop,C,0,0.5,global,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.0003753750908349365,-0.3422580736364767
final-loop,C,0,0.5,global,Mnu,ln10_10_As,0.004173277719491923,0.7777441168987514
final-loop,C,0,0.5,global,Mnu,Mnu,0.013251040142635747,1.0
final-loop,C,0,0.5,global,Mnu,Omegam,0.0007777686558702452,0.8518122758901018
final-loop,C,0,0.5,global,Mnu,bin00:DESI-LRG:b1_sigma8,-0.00043675641861455296,-0.16125683436301652
final-loop,C,0,0.5,global,Omegam,ln10_10_As,0.00018137107134146512,0.49053600914571155
final-loop,C,0,0.5,global,Omegam,Mnu,0.0007777686558702452,0.8518122758901018
final-loop,C,0,0.5,global,Omegam,Omegam,6.291629140700156e-05,1.0
final-loop,C,0,0.5,global,Omegam,bin00:DESI-LRG:b1_sigma8,1.7469719312487024e-05,0.0936069701101076
final-loop,C,0,0.5,global,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003753750908349365,-0.34225807363647665
final-loop,C,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Mnu,-0.00043675641861455296,-0.16125683436301652
final-loop,C,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Omegam,1.7469719312487024e-05,0.0936069701101076
final-loop,C,0,0.5,global,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.0005535952598676329,1.0000000000000002
final-loop,C,0,0.5,bin_only,ln10_10_As,ln10_10_As,0.04633207051591866,0.9999999999999999
final-loop,C,0,0.5,bin_only,ln10_10_As,Mnu,0.08987061262654804,0.7980989134298344
final-loop,C,0,0.5,bin_only,ln10_10_As,Omegam,0.00475005744463357,0.642489701392339
final-loop,C,0,0.5,bin_only,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.00631132257741777,-0.6472032130666338
final-loop,C,0,0.5,bin_only,Mnu,ln10_10_As,0.08987061262654804,0.7980989134298344
final-loop,C,0,0.5,bin_only,Mnu,Mnu,0.2736782326614073,1.0000000000000002
final-loop,C,0,0.5,bin_only,Mnu,Omegam,0.01653336483459109,0.9201301979257429
final-loop,C,0,0.5,bin_only,Mnu,bin00:DESI-LRG:b1_sigma8,-0.008532533726038925,-0.36001369880639444
final-loop,C,0,0.5,bin_only,Omegam,ln10_10_As,0.00475005744463357,0.642489701392339
final-loop,C,0,0.5,bin_only,Omegam,Mnu,0.01653336483459109,0.9201301979257429
final-loop,C,0,0.5,bin_only,Omegam,Omegam,0.0011797328525795458,1.0000000000000002
final-loop,C,0,0.5,bin_only,Omegam,bin00:DESI-LRG:b1_sigma8,-6.212425082273581e-05,-0.03992367106690726
final-loop,C,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.00631132257741777,-0.6472032130666338
final-loop,C,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Mnu,-0.008532533726038925,-0.3600136988063944
final-loop,C,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Omegam,-6.212425082273581e-05,-0.03992367106690725
final-loop,C,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.002052474252813038,1.0
final-loop,C,1,0.7,global,ln10_10_As,ln10_10_As,0.0021728569449366306,1.0
final-loop,C,1,0.7,global,ln10_10_As,Mnu,0.004173277719491923,0.7777441168987513
final-loop,C,1,0.7,global,ln10_10_As,Omegam,0.00018137107134146512,0.4905360091457115
final-loop,C,1,0.7,global,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.0003892706860260665,-0.5319084404358004
final-loop,C,1,0.7,global,ln10_10_As,bin01:PFS-ELG:b1_sigma8,-0.00025470217785298927,-0.15285149457116498
final-loop,C,1,0.7,global,Mnu,ln10_10_As,0.004173277719491923,0.7777441168987514
final-loop,C,1,0.7,global,Mnu,Mnu,0.013251040142635747,1.0
final-loop,C,1,0.7,global,Mnu,Omegam,0.0007777686558702452,0.8518122758901018
final-loop,C,1,0.7,global,Mnu,bin01:DESI-LRG:b1_sigma8,-0.0006459517824719987,-0.35741754282023847
final-loop,C,1,0.7,global,Mnu,bin01:PFS-ELG:b1_sigma8,-0.0003218991233529929,-0.07822533064393172
final-loop,C,1,0.7,global,Omegam,ln10_10_As,0.00018137107134146512,0.49053600914571155
final-loop,C,1,0.7,global,Omegam,Mnu,0.0007777686558702452,0.8518122758901018
final-loop,C,1,0.7,global,Omegam,Omegam,6.291629140700156e-05,1.0
final-loop,C,1,0.7,global,Omegam,bin01:DESI-LRG:b1_sigma8,-5.435931753591829e-06,-0.04365089841005249
final-loop,C,1,0.7,global,Omegam,bin01:PFS-ELG:b1_sigma8,-2.4530476247688545e-07,-0.0008651213314947333
final-loop,C,1,0.7,global,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003892706860260665,-0.5319084404358004
final-loop,C,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Mnu,-0.0006459517824719987,-0.35741754282023847
final-loop,C,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Omegam,-5.435931753591829e-06,-0.0436508984100525
final-loop,C,1,0.7,global,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0002464895447727697,1.0
final-loop,C,1,0.7,global,bin01:DESI-LRG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.00012335565380376882,0.21979226597644827
final-loop,C,1,0.7,global,bin01:PFS-ELG:b1_sigma8,ln10_10_As,-0.00025470217785298927,-0.15285149457116498
final-loop,C,1,0.7,global,bin01:PFS-ELG:b1_sigma8,Mnu,-0.0003218991233529929,-0.07822533064393174
final-loop,C,1,0.7,global,bin01:PFS-ELG:b1_sigma8,Omegam,-2.4530476247688545e-07,-0.0008651213314947334
final-loop,C,1,0.7,global,bin01:PFS-ELG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.00012335565380376882,0.21979226597644824
final-loop,C,1,0.7,global,bin01:PFS-ELG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.0012778939182678671,1.0
final-loop,C,1,0.7,bin_only,ln10_10_As,ln10_10_As,0.028501763264055315,1.0
final-loop,C,1,0.7,bin_only,ln10_10_As,Mnu,0.053850857350924125,0.8184448479481233
final-loop,C,1,0.7,bin_only,ln10_10_As,Omegam,0.002813100990428538,0.6632484979308371
final-loop,C,1,0.7,bin_only,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.004367627214792329,-0.8023670753548487
final-loop,C,1,0.7,bin_only,ln10_10_As,bin01:PFS-ELG:b1_sigma8,-0.0030748825963074168,-0.4501795539131172
final-loop,C,1,0.7,bin_only,Mnu,ln10_10_As,0.053850857350924125,0.8184448479481233
final-loop,C,1,0.7,bin_only,Mnu,Mnu,0.15189192184836997,1.0
final-loop,C,1,0.7,bin_only,Mnu,Omegam,0.008878044152026891,0.906727479286753
final-loop,C,1,0.7,bin_only,Mnu,bin01:DESI-LRG:b1_sigma8,-0.00809777442921325,-0.644409206670761
final-loop,C,1,0.7,bin_only,Mnu,bin01:PFS-ELG:b1_sigma8,-0.004526780973899847,-0.2870881294636218
final-loop,C,1,0.7,bin_only,Omegam,ln10_10_As,0.002813100990428538,0.6632484979308371
final-loop,C,1,0.7,bin_only,Omegam,Mnu,0.008878044152026891,0.906727479286753
final-loop,C,1,0.7,bin_only,Omegam,Omegam,0.0006311700293835197,1.0000000000000002
final-loop,C,1,0.7,bin_only,Omegam,bin01:DESI-LRG:b1_sigma8,-0.00027052365621400577,-0.33396077816638864
final-loop,C,1,0.7,bin_only,Omegam,bin01:PFS-ELG:b1_sigma8,-0.00015404074835970272,-0.15154985594953754
final-loop,C,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.004367627214792329,-0.8023670753548489
final-loop,C,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Mnu,-0.00809777442921325,-0.644409206670761
final-loop,C,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Omegam,-0.00027052365621400577,-0.33396077816638864
final-loop,C,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0010396165860275574,1.0000000000000002
final-loop,C,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.0006256438055381075,0.4796049331351072
final-loop,C,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,ln10_10_As,-0.0030748825963074168,-0.45017955391311715
final-loop,C,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,Mnu,-0.004526780973899847,-0.2870881294636217
final-loop,C,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,Omegam,-0.00015404074835970272,-0.15154985594953757
final-loop,C,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0006256438055381075,0.4796049331351072
final-loop,C,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.0016368685909735124,1.0
final-loop,C,2,0.9,global,ln10_10_As,ln10_10_As,0.0021728569449366306,1.0
final-loop,C,2,0.9,global,ln10_10_As,Mnu,0.004173277719491923,0.7777441168987513
final-loop,C,2,0.9,global,ln10_10_As,Omegam,0.00018137107134146512,0.4905360091457115
final-loop,C,2,0.9,global,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.0002344193240958627,-0.5158143457996288
final-loop,C,2,0.9,global,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.0003578172861614554,-0.4387655919268525
final-loop,C,2,0.9,global,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0002790325664282634,-0.31537712653282224
final-loop,C,2,0.9,global,ln10_10_As,bin02:PFS-ELG:b1_sigma8,-0.00022860064798525755,-0.25240035454812765
final-loop,C,2,0.9,global,Mnu,ln10_10_As,0.004173277719491923,0.7777441168987514
final-loop,C,2,0.9,global,Mnu,Mnu,0.013251040142635747,1.0
final-loop,C,2,0.9,global,Mnu,Omegam,0.0007777686558702452,0.8518122758901018
final-loop,C,2,0.9,global,Mnu,bin02:DESI-ELG:b1_sigma8,-0.0003103229712913364,-0.27650597123806514
final-loop,C,2,0.9,global,Mnu,bin02:DESI-LRG:b1_sigma8,-0.00048586936899631646,-0.24125779159370003
final-loop,C,2,0.9,global,Mnu,bin02:DESI-QSO:b1_sigma8,-0.00038678385035638624,-0.17702484107065916
final-loop,C,2,0.9,global,Mnu,bin02:PFS-ELG:b1_sigma8,-0.0003023468131831585,-0.13517876716290989
final-loop,C,2,0.9,global,Omegam,ln10_10_As,0.00018137107134146512,0.49053600914571155
final-loop,C,2,0.9,global,Omegam,Mnu,0.0007777686558702452,0.8518122758901018
final-loop,C,2,0.9,global,Omegam,Omegam,6.291629140700156e-05,1.0
final-loop,C,2,0.9,global,Omegam,bin02:DESI-ELG:b1_sigma8,4.5301538554807325e-07,0.0058579676464812725
final-loop,C,2,0.9,global,Omegam,bin02:DESI-LRG:b1_sigma8,6.845111281311288e-06,0.04932712092597346
final-loop,C,2,0.9,global,Omegam,bin02:DESI-QSO:b1_sigma8,5.937858241390504e-07,0.003944020222825789
final-loop,C,2,0.9,global,Omegam,bin02:PFS-ELG:b1_sigma8,-7.06115143320771e-07,-0.0045816513604952334
final-loop,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.0002344193240958627,-0.5158143457996288
final-loop,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Mnu,-0.0003103229712913364,-0.27650597123806514
final-loop,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Omegam,4.5301538554807325e-07,0.0058579676464812725
final-loop,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,9.505366161869645e-05,0.9999999999999998
final-loop,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0001429369323120175,0.8380054517686347
final-loop,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,9.356172291983819e-05,0.5055971888800462
final-loop,C,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,6.386487829988774e-05,0.3371364691214968
final-loop,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003578172861614554,-0.4387655919268525
final-loop,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Mnu,-0.00048586936899631646,-0.2412577915937
final-loop,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Omegam,6.845111281311288e-06,0.04932712092597345
final-loop,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.0001429369323120175,0.8380054517686346
final-loop,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00030607395469938066,1.0
final-loop,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00017040131660385455,0.5131574331544919
final-loop,C,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00010875497216908994,0.3199366586945864
final-loop,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002790325664282634,-0.31537712653282224
final-loop,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Mnu,-0.00038678385035638624,-0.17702484107065916
final-loop,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Omegam,5.937858241390504e-07,0.003944020222825789
final-loop,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,9.356172291983819e-05,0.5055971888800461
final-loop,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00017040131660385455,0.5131574331544919
final-loop,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.000360261845025121,1.0
final-loop,C,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:PFS-ELG:b1_sigma8,7.507087993893385e-05,0.2035590628503077
final-loop,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,ln10_10_As,-0.00022860064798525755,-0.25240035454812765
final-loop,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,Mnu,-0.0003023468131831585,-0.1351787671629099
final-loop,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,Omegam,-7.06115143320771e-07,-0.0045816513604952334
final-loop,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,6.386487829988774e-05,0.3371364691214968
final-loop,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00010875497216908994,0.3199366586945864
final-loop,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,7.507087993893385e-05,0.2035590628503077
final-loop,C,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00037752338507270424,1.0
final-loop,C,2,0.9,bin_only,ln10_10_As,ln10_10_As,0.009470989408696985,1.0
final-loop,C,2,0.9,bin_only,ln10_10_As,Mnu,0.020268932343571546,0.7920262262619777
final-loop,C,2,0.9,bin_only,ln10_10_As,Omegam,0.0008205652062941562,0.4770291272881361
final-loop,C,2,0.9,bin_only,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.0010618254473516368,-0.7281599830733751
final-loop,C,2,0.9,bin_only,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.0017056355590147761,-0.6657521827664223
final-loop,C,2,0.9,bin_only,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0012873912050078643,-0.5622760378114757
final-loop,C,2,0.9,bin_only,ln10_10_As,bin02:PFS-ELG:b1_sigma8,-0.0010222686377571245,-0.473043649006248
final-loop,C,2,0.9,bin_only,Mnu,ln10_10_As,0.020268932343571546,0.7920262262619776
final-loop,C,2,0.9,bin_only,Mnu,Mnu,0.06914921750850035,1.0000000000000002
final-loop,C,2,0.9,bin_only,Mnu,Omegam,0.003986264777585374,0.8576339854397756
final-loop,C,2,0.9,bin_only,Mnu,bin02:DESI-ELG:b1_sigma8,-0.0015044958652957493,-0.38182883094195763
final-loop,C,2,0.9,bin_only,Mnu,bin02:DESI-LRG:b1_sigma8,-0.002471767688590668,-0.3570574085585983
final-loop,C,2,0.9,bin_only,Mnu,bin02:DESI-QSO:b1_sigma8,-0.0019130018612988143,-0.30921351739781516
final-loop,C,2,0.9,bin_only,Mnu,bin02:PFS-ELG:b1_sigma8,-0.0014484072316919279,-0.24804524372598555
final-loop,C,2,0.9,bin_only,Omegam,ln10_10_As,0.0008205652062941562,0.4770291272881361
final-loop,C,2,0.9,bin_only,Omegam,Mnu,0.003986264777585374,0.8576339854397756
final-loop,C,2,0.9,bin_only,Omegam,Omegam,0.0003124215980797813,0.9999999999999998
final-loop,C,2,0.9,bin_only,Omegam,bin02:DESI-ELG:b1_sigma8,7.350897663135615e-06,0.027754998370164364
final-loop,C,2,0.9,bin_only,Omegam,bin02:DESI-LRG:b1_sigma8,3.195252011663173e-05,0.06866866828623704
final-loop,C,2,0.9,bin_only,Omegam,bin02:DESI-QSO:b1_sigma8,6.196026881169357e-06,0.014899767167657136
final-loop,C,2,0.9,bin_only,Omegam,bin02:PFS-ELG:b1_sigma8,2.9843467783117416e-06,0.007603483641188918
final-loop,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.0010618254473516368,-0.7281599830733751
final-loop,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Mnu,-0.0015044958652957493,-0.38182883094195763
final-loop,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Omegam,7.350897663135615e-06,0.02775499837016436
final-loop,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.0002245211673068457,0.9999999999999999
final-loop,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0003644565344914913,0.9239343815494124
final-loop,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00025149730054310006,0.7134136187914133
final-loop,C,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00018607888701123673,0.5592452555007023
final-loop,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.0017056355590147761,-0.6657521827664222
final-loop,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Mnu,-0.002471767688590668,-0.35705740855859824
final-loop,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Omegam,3.195252011663173e-05,0.06866866828623705
final-loop,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.0003644565344914913,0.9239343815494124
final-loop,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0006930298394434952,0.9999999999999999
final-loop,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.000442481073220031,0.7144230287219004
final-loop,C,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.0003165897340602766,0.5415701452078531
final-loop,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0012873912050078643,-0.5622760378114757
final-loop,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Mnu,-0.0019130018612988143,-0.30921351739781516
final-loop,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Omegam,6.196026881169357e-06,0.014899767167657134
final-loop,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00025149730054310006,0.7134136187914133
final-loop,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.000442481073220031,0.7144230287219004
final-loop,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0005535114040436166,1.0
final-loop,C,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.0002238786387703803,0.42853196806217436
final-loop,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,ln10_10_As,-0.0010222686377571245,-0.473043649006248
final-loop,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,Mnu,-0.0014484072316919279,-0.24804524372598555
final-loop,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,Omegam,2.9843467783117416e-06,0.007603483641188919
final-loop,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00018607888701123673,0.5592452555007024
final-loop,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0003165897340602766,0.5415701452078531
final-loop,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0002238786387703803,0.42853196806217436
final-loop,C,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.0004930969217227946,1.0
final-loop,C,3,1.1,global,ln10_10_As,ln10_10_As,0.0021728569449366306,1.0
final-loop,C,3,1.1,global,ln10_10_As,Mnu,0.004173277719491923,0.7777441168987513
final-loop,C,3,1.1,global,ln10_10_As,Omegam,0.00018137107134146512,0.4905360091457115
final-loop,C,3,1.1,global,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.00021960834606683707,-0.6566790249365735
final-loop,C,3,1.1,global,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.0003067250780701058,-0.29874192015285894
final-loop,C,3,1.1,global,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.00027491220406596404,-0.3787134184425179
final-loop,C,3,1.1,global,ln10_10_As,bin03:PFS-ELG:b1_sigma8,-0.00022682989914850425,-0.245184865586485
final-loop,C,3,1.1,global,Mnu,ln10_10_As,0.004173277719491923,0.7777441168987514
final-loop,C,3,1.1,global,Mnu,Mnu,0.013251040142635747,1.0
final-loop,C,3,1.1,global,Mnu,Omegam,0.0007777686558702452,0.8518122758901018
final-loop,C,3,1.1,global,Mnu,bin03:DESI-ELG:b1_sigma8,-0.00041324100580898557,-0.5003781024608096
final-loop,C,3,1.1,global,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0005222064617015931,-0.20595849338598038
final-loop,C,3,1.1,global,Mnu,bin03:DESI-QSO:b1_sigma8,-0.0005208686248046915,-0.29055975041479476
final-loop,C,3,1.1,global,Mnu,bin03:PFS-ELG:b1_sigma8,-0.00032811920911019317,-0.14362022341631717
final-loop,C,3,1.1,global,Omegam,ln10_10_As,0.00018137107134146512,0.49053600914571155
final-loop,C,3,1.1,global,Omegam,Mnu,0.0007777686558702452,0.8518122758901018
final-loop,C,3,1.1,global,Omegam,Omegam,6.291629140700156e-05,1.0
final-loop,C,3,1.1,global,Omegam,bin03:DESI-ELG:b1_sigma8,-1.1222492366081402e-05,-0.1972094090716043
final-loop,C,3,1.1,global,Omegam,bin03:DESI-LRG:b1_sigma8,-2.7648171781689196e-06,-0.015825130903955053
final-loop,C,3,1.1,global,Omegam,bin03:DESI-QSO:b1_sigma8,-1.2769464568746058e-05,-0.10337686804979565
final-loop,C,3,1.1,global,Omegam,bin03:PFS-ELG:b1_sigma8,-3.4038810587039956e-06,-0.021622292859745224
final-loop,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.00021960834606683707,-0.6566790249365735
final-loop,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Mnu,-0.00041324100580898557,-0.5003781024608096
final-loop,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Omegam,-1.1222492366081402e-05,-0.1972094090716043
final-loop,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.1470721788372506e-05,1.0
final-loop,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,6.400915911983407e-05,0.4050647417737383
final-loop,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,5.5638356719492546e-05,0.4979966324897542
final-loop,C,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,4.41840297287103e-05,0.3103088200359748
final-loop,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003067250780701058,-0.29874192015285894
final-loop,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0005222064617015931,-0.2059584933859804
final-loop,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Omegam,-2.7648171781689196e-06,-0.01582513090395505
final-loop,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,6.400915911983407e-05,0.40506474177373836
final-loop,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00048514895550228425,1.0
final-loop,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,7.435212139142054e-05,0.2167644481839038
final-loop,C,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,7.298739446225673e-05,0.1669626144404673
final-loop,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.00027491220406596404,-0.3787134184425179
final-loop,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Mnu,-0.0005208686248046915,-0.29055975041479476
final-loop,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Omegam,-1.2769464568746058e-05,-0.10337686804979565
final-loop,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.5638356719492546e-05,0.4979966324897542
final-loop,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,7.435212139142054e-05,0.2167644481839038
final-loop,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00024251327617162208,1.0
final-loop,C,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:PFS-ELG:b1_sigma8,5.650611023348112e-05,0.18282541999347227
final-loop,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,ln10_10_As,-0.00022682989914850425,-0.245184865586485
final-loop,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,Mnu,-0.00032811920911019317,-0.14362022341631717
final-loop,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,Omegam,-3.4038810587039956e-06,-0.021622292859745228
final-loop,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,4.41840297287103e-05,0.31030882003597476
final-loop,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,7.298739446225673e-05,0.1669626144404673
final-loop,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,5.650611023348112e-05,0.18282541999347227
final-loop,C,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.0003938965223804898,1.0
final-loop,C,3,1.1,bin_only,ln10_10_As,ln10_10_As,0.010494121728888885,1.0000000000000002
final-loop,C,3,1.1,bin_only,ln10_10_As,Mnu,0.021647607746139393,0.8285472463141712
final-loop,C,3,1.1,bin_only,ln10_10_As,Omegam,0.0009751940144250207,0.5660300641404068
final-loop,C,3,1.1,bin_only,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.0010700056168492338,-0.8491133932913446
final-loop,C,3,1.1,bin_only,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.0014942909980051175,-0.5323939380143798
final-loop,C,3,1.1,bin_only,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.0013433761978394938,-0.6486509473830006
final-loop,C,3,1.1,bin_only,ln10_10_As,bin03:PFS-ELG:b1_sigma8,-0.0010772276739957917,-0.47006694202592253
final-loop,C,3,1.1,bin_only,Mnu,ln10_10_As,0.021647607746139393,0.8285472463141712
final-loop,C,3,1.1,bin_only,Mnu,Mnu,0.06504878149937027,1.0
final-loop,C,3,1.1,bin_only,Mnu,Omegam,0.0036394324420087375,0.8484682586999636
final-loop,C,3,1.1,bin_only,Mnu,bin03:DESI-ELG:b1_sigma8,-0.002196837035309384,-0.7002142440882815
final-loop,C,3,1.1,bin_only,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0028838639705842935,-0.4126921032343646
final-loop,C,3,1.1,bin_only,Mnu,bin03:DESI-QSO:b1_sigma8,-0.002777619329146406,-0.5386908504964408
final-loop,C,3,1.1,bin_only,Mnu,bin03:PFS-ELG:b1_sigma8,-0.0018272329417028123,-0.3202577072840138
final-loop,C,3,1.1,bin_only,Omegam,ln10_10_As,0.0009751940144250207,0.5660300641404068
final-loop,C,3,1.1,bin_only,Omegam,Mnu,0.0036394324420087375,0.8484682586999636
final-loop,C,3,1.1,bin_only,Omegam,Omegam,0.0002828505050446759,1.0000000000000002
final-loop,C,3,1.1,bin_only,Omegam,bin03:DESI-ELG:b1_sigma8,-6.68116209671022e-05,-0.3229432502264005
final-loop,C,3,1.1,bin_only,Omegam,bin03:DESI-LRG:b1_sigma8,-3.692127067318403e-05,-0.08012520070382276
final-loop,C,3,1.1,bin_only,Omegam,bin03:DESI-QSO:b1_sigma8,-7.775947563163748e-05,-0.22869743852003813
final-loop,C,3,1.1,bin_only,Omegam,bin03:PFS-ELG:b1_sigma8,-3.529257619085494e-05,-0.09380589655354712
final-loop,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.0010700056168492338,-0.8491133932913446
final-loop,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Mnu,-0.002196837035309384,-0.7002142440882815
final-loop,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Omegam,-6.68116209671022e-05,-0.3229432502264005
final-loop,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00015131940849744417,1.0
final-loop,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0002204368101045413,0.6540452121147762
final-loop,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00018420293458694696,0.7406886396391579
final-loop,C,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.0001446848398529138,0.5257762533503103
final-loop,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.0014942909980051175,-0.5323939380143798
final-loop,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0028838639705842935,-0.4126921032343646
final-loop,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Omegam,-3.692127067318403e-05,-0.08012520070382276
final-loop,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.0002204368101045413,0.6540452121147762
final-loop,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0007506855549817061,1.0
final-loop,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00027918683483630074,0.5040253292218986
final-loop,C,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.0002335583618030105,0.3810584949271584
final-loop,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.0013433761978394938,-0.6486509473830007
final-loop,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Mnu,-0.002777619329146406,-0.5386908504964409
final-loop,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Omegam,-7.775947563163748e-05,-0.2286974385200381
final-loop,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00018420293458694696,0.7406886396391579
final-loop,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00027918683483630074,0.5040253292218986
final-loop,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0004087211270197037,0.9999999999999998
final-loop,C,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.00018573953867414978,0.4106918417616402
final-loop,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,ln10_10_As,-0.0010772276739957917,-0.47006694202592253
final-loop,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,Mnu,-0.0018272329417028123,-0.3202577072840138
final-loop,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,Omegam,-3.529257619085494e-05,-0.09380589655354711
final-loop,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.0001446848398529138,0.5257762533503103
final-loop,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0002335583618030105,0.3810584949271583
final-loop,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00018573953867414978,0.4106918417616402
final-loop,C,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.0005004370855646289,1.0
final-loop,C,4,1.2999999999999998,global,ln10_10_As,ln10_10_As,0.0021728569449366306,1.0
final-loop,C,4,1.2999999999999998,global,ln10_10_As,Mnu,0.004173277719491923,0.7777441168987513
final-loop,C,4,1.2999999999999998,global,ln10_10_As,Omegam,0.00018137107134146512,0.4905360091457115
final-loop,C,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.0002762918104429146,-0.42311218374010096
final-loop,C,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.00031041708510391323,-0.30259574710868714
final-loop,C,4,1.2999999999999998,global,ln10_10_As,bin04:PFS-ELG:b1_sigma8,-0.00023748986196231583,-0.27814905920429084
final-loop,C,4,1.2999999999999998,global,Mnu,ln10_10_As,0.004173277719491923,0.7777441168987514
final-loop,C,4,1.2999999999999998,global,Mnu,Mnu,0.013251040142635747,1.0
final-loop,C,4,1.2999999999999998,global,Mnu,Omegam,0.0007777686558702452,0.8518122758901018
final-loop,C,4,1.2999999999999998,global,Mnu,bin04:DESI-ELG:b1_sigma8,-0.0003442835693156835,-0.21349828870475218
final-loop,C,4,1.2999999999999998,global,Mnu,bin04:DESI-QSO:b1_sigma8,-0.00036608422198592777,-0.14450697078476601
final-loop,C,4,1.2999999999999998,global,Mnu,bin04:PFS-ELG:b1_sigma8,-0.00032036824257526225,-0.1519401537586637
final-loop,C,4,1.2999999999999998,global,Omegam,ln10_10_As,0.00018137107134146512,0.49053600914571155
final-loop,C,4,1.2999999999999998,global,Omegam,Mnu,0.0007777686558702452,0.8518122758901018
final-loop,C,4,1.2999999999999998,global,Omegam,Omegam,6.291629140700156e-05,1.0
final-loop,C,4,1.2999999999999998,global,Omegam,bin04:DESI-ELG:b1_sigma8,4.123635402627355e-06,0.03711092575025098
final-loop,C,4,1.2999999999999998,global,Omegam,bin04:DESI-QSO:b1_sigma8,7.185574638784948e-06,0.04116354014706046
final-loop,C,4,1.2999999999999998,global,Omegam,bin04:PFS-ELG:b1_sigma8,-1.230899591689675e-06,-0.00847206262730432
final-loop,C,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.0002762918104429146,-0.42311218374010096
final-loop,C,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Mnu,-0.0003442835693156835,-0.2134982887047522
final-loop,C,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Omegam,4.123635402627355e-06,0.03711092575025099
final-loop,C,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0001962428432160889,1.0
final-loop,C,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.00012249030283605013,0.3973173821184933
final-loop,C,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,7.634987053027235e-05,0.2975496739828521
final-loop,C,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.00031041708510391323,-0.30259574710868714
final-loop,C,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Mnu,-0.00036608422198592777,-0.14450697078476601
final-loop,C,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Omegam,7.185574638784948e-06,0.04116354014706045
final-loop,C,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00012249030283605013,0.3973173821184933
final-loop,C,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.00048432229185028637,1.0
final-loop,C,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:PFS-ELG:b1_sigma8,8.313430493483271e-05,0.20623440984873642
final-loop,C,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,ln10_10_As,-0.00023748986196231583,-0.27814905920429084
final-loop,C,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,Mnu,-0.00032036824257526225,-0.1519401537586637
final-loop,C,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,Omegam,-1.230899591689675e-06,-0.00847206262730432
final-loop,C,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,7.634987053027235e-05,0.29754967398285215
final-loop,C,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,8.313430493483271e-05,0.20623440984873642
final-loop,C,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.0003355087299087171,1.0
final-loop,C,4,1.2999999999999998,bin_only,ln10_10_As,ln10_10_As,0.012697450614394352,1.0
final-loop,C,4,1.2999999999999998,bin_only,ln10_10_As,Mnu,0.020822905105918867,0.704746779760782
final-loop,C,4,1.2999999999999998,bin_only,ln10_10_As,Omegam,0.0006208772462385378,0.2731105253372266
final-loop,C,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.0018804203957996457,-0.6996669188079756
final-loop,C,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.0021367442654885763,-0.6030240341447938
final-loop,C,4,1.2999999999999998,bin_only,ln10_10_As,bin04:PFS-ELG:b1_sigma8,-0.0015673357274636596,-0.5876071707698256
final-loop,C,4,1.2999999999999998,bin_only,Mnu,ln10_10_As,0.020822905105918867,0.7047467797607819
final-loop,C,4,1.2999999999999998,bin_only,Mnu,Mnu,0.0687543067386485,1.0
final-loop,C,4,1.2999999999999998,bin_only,Mnu,Omegam,0.004180539197596926,0.7902660150126146
final-loop,C,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-ELG:b1_sigma8,-0.0015448191496286164,-0.24701444118468288
final-loop,C,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-QSO:b1_sigma8,-0.001616115998357177,-0.19600308934051422
final-loop,C,4,1.2999999999999998,bin_only,Mnu,bin04:PFS-ELG:b1_sigma8,-0.0014805262768699957,-0.23853355778018978
final-loop,C,4,1.2999999999999998,bin_only,Omegam,ln10_10_As,0.0006208772462385378,0.2731105253372266
final-loop,C,4,1.2999999999999998,bin_only,Omegam,Mnu,0.004180539197596926,0.7902660150126146
final-loop,C,4,1.2999999999999998,bin_only,Omegam,Omegam,0.0004070221844952275,1.0000000000000002
final-loop,C,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-ELG:b1_sigma8,0.00013177946803610307,0.2738630011678503
final-loop,C,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-QSO:b1_sigma8,0.00016736309630856368,0.2638098471919754
final-loop,C,4,1.2999999999999998,bin_only,Omegam,bin04:PFS-ELG:b1_sigma8,7.502320770238803e-05,0.15709772947894288
final-loop,C,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.0018804203957996457,-0.6996669188079755
final-loop,C,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Mnu,-0.0015448191496286164,-0.24701444118468288
final-loop,C,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Omegam,0.00013177946803610307,0.2738630011678503
final-loop,C,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0005688669371242333,0.9999999999999999
final-loop,C,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0005558712723288153,0.741155309886837
final-loop,C,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.00036418039865449415,0.6450517238098341
final-loop,C,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.0021367442654885763,-0.6030240341447938
final-loop,C,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Mnu,-0.001616115998357177,-0.19600308934051422
final-loop,C,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Omegam,0.00016736309630856368,0.2638098471919754
final-loop,C,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0005558712723288153,0.741155309886837
final-loop,C,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0009888247276860652,1.0000000000000002
final-loop,C,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.00041698655368422135,0.560203362560184
final-loop,C,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,ln10_10_As,-0.0015673357274636596,-0.5876071707698256
final-loop,C,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,Mnu,-0.0014805262768699957,-0.23853355778018978
final-loop,C,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,Omegam,7.502320770238803e-05,0.15709772947894288
final-loop,C,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00036418039865449415,0.6450517238098341
final-loop,C,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.00041698655368422135,0.5602033625601839
final-loop,C,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.0005603164341715848,1.0
final-loop,C,5,1.5,global,ln10_10_As,ln10_10_As,0.0021728569449366306,1.0
final-loop,C,5,1.5,global,ln10_10_As,Mnu,0.004173277719491923,0.7777441168987513
final-loop,C,5,1.5,global,ln10_10_As,Omegam,0.00018137107134146512,0.4905360091457115
final-loop,C,5,1.5,global,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.00028234954006898746,-0.3613372896259206
final-loop,C,5,1.5,global,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.0003065037202085839,-0.3063310323014866
final-loop,C,5,1.5,global,ln10_10_As,bin05:PFS-ELG:b1_sigma8,-0.00023766571861048153,-0.2452045710028995
final-loop,C,5,1.5,global,Mnu,ln10_10_As,0.004173277719491923,0.7777441168987514
final-loop,C,5,1.5,global,Mnu,Mnu,0.013251040142635747,1.0
final-loop,C,5,1.5,global,Mnu,Omegam,0.0007777686558702452,0.8518122758901018
final-loop,C,5,1.5,global,Mnu,bin05:DESI-ELG:b1_sigma8,-0.0003743333496452103,-0.19398797112132457
final-loop,C,5,1.5,global,Mnu,bin05:DESI-QSO:b1_sigma8,-0.00040053339468953605,-0.16210057604366943
final-loop,C,5,1.5,global,Mnu,bin05:PFS-ELG:b1_sigma8,-0.00031548547947419755,-0.13180502771579067
final-loop,C,5,1.5,global,Omegam,ln10_10_As,0.00018137107134146512,0.49053600914571155
final-loop,C,5,1.5,global,Omegam,Mnu,0.0007777686558702452,0.8518122758901018
final-loop,C,5,1.5,global,Omegam,Omegam,6.291629140700156e-05,1.0
final-loop,C,5,1.5,global,Omegam,bin05:DESI-ELG:b1_sigma8,2.6644161252641754e-06,0.02003834091123722
final-loop,C,5,1.5,global,Omegam,bin05:DESI-QSO:b1_sigma8,3.5335323485448185e-06,0.02075383336443405
final-loop,C,5,1.5,global,Omegam,bin05:PFS-ELG:b1_sigma8,-9.407685343974085e-07,-0.005703990742658241
final-loop,C,5,1.5,global,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.00028234954006898746,-0.3613372896259206
final-loop,C,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Mnu,-0.0003743333496452103,-0.19398797112132457
final-loop,C,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Omegam,2.6644161252641754e-06,0.02003834091123722
final-loop,C,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0002810072142154627,1.0
final-loop,C,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00010453393834036976,0.29051555427468656
final-loop,C,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,7.455191698086781e-05,0.21388368931264015
final-loop,C,5,1.5,global,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.0003065037202085839,-0.3063310323014866
final-loop,C,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Mnu,-0.00040053339468953605,-0.16210057604366943
final-loop,C,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Omegam,3.5335323485448185e-06,0.02075383336443405
final-loop,C,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.00010453393834036976,0.29051555427468656
final-loop,C,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00046074260874113583,1.0000000000000002
final-loop,C,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:PFS-ELG:b1_sigma8,7.708854133327706e-05,0.17271824877060055
final-loop,C,5,1.5,global,bin05:PFS-ELG:b1_sigma8,ln10_10_As,-0.00023766571861048153,-0.24520457100289947
final-loop,C,5,1.5,global,bin05:PFS-ELG:b1_sigma8,Mnu,-0.00031548547947419755,-0.13180502771579067
final-loop,C,5,1.5,global,bin05:PFS-ELG:b1_sigma8,Omegam,-9.407685343974085e-07,-0.005703990742658241
final-loop,C,5,1.5,global,bin05:PFS-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,7.455191698086781e-05,0.21388368931264018
final-loop,C,5,1.5,global,bin05:PFS-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,7.708854133327706e-05,0.17271824877060052
final-loop,C,5,1.5,global,bin05:PFS-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.0004323593221032062,0.9999999999999998
final-loop,C,5,1.5,bin_only,ln10_10_As,ln10_10_As,0.016391883727831316,0.9999999999999998
final-loop,C,5,1.5,bin_only,ln10_10_As,Mnu,0.026849456629604845,0.7302169083551063
final-loop,C,5,1.5,bin_only,ln10_10_As,Omegam,0.0009107697572215264,0.33001892711031566
final-loop,C,5,1.5,bin_only,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.0023555020965812623,-0.6780185341873143
final-loop,C,5,1.5,bin_only,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.0025631707732455527,-0.631336344390249
final-loop,C,5,1.5,bin_only,ln10_10_As,bin05:PFS-ELG:b1_sigma8,-0.001962941484338227,-0.575836593330003
final-loop,C,5,1.5,bin_only,Mnu,ln10_10_As,0.026849456629604845,0.7302169083551063
final-loop,C,5,1.5,bin_only,Mnu,Mnu,0.08247804673788306,1.0
final-loop,C,5,1.5,bin_only,Mnu,Omegam,0.004863821859180941,0.7856934921425444
final-loop,C,5,1.5,bin_only,Mnu,bin05:DESI-ELG:b1_sigma8,-0.00241054698286623,-0.3093277766174939
final-loop,C,5,1.5,bin_only,Mnu,bin05:DESI-QSO:b1_sigma8,-0.0025812446367292903,-0.2834377320320388
final-loop,C,5,1.5,bin_only,Mnu,bin05:PFS-ELG:b1_sigma8,-0.0020533388976479343,-0.26853307789035935
final-loop,C,5,1.5,bin_only,Omegam,ln10_10_As,0.0009107697572215264,0.3300189271103157
final-loop,C,5,1.5,bin_only,Omegam,Mnu,0.004863821859180941,0.7856934921425444
final-loop,C,5,1.5,bin_only,Omegam,Omegam,0.00046463363062987704,1.0000000000000002
final-loop,C,5,1.5,bin_only,Omegam,bin05:DESI-ELG:b1_sigma8,0.0001136650590988751,0.1943319303079165
final-loop,C,5,1.5,bin_only,Omegam,bin05:DESI-QSO:b1_sigma8,0.0001285875250408344,0.18812269776525203
final-loop,C,5,1.5,bin_only,Omegam,bin05:PFS-ELG:b1_sigma8,6.202475706721174e-05,0.10807272207124095
final-loop,C,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.0023555020965812623,-0.6780185341873143
final-loop,C,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Mnu,-0.00241054698286623,-0.3093277766174939
final-loop,C,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Omegam,0.0001136650590988751,0.1943319303079165
final-loop,C,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0007363003277328207,1.0000000000000002
final-loop,C,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0006025615409667932,0.7002797909151038
final-loop,C,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.00042640645351566745,0.5902046286559824
final-loop,C,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.0025631707732455527,-0.6313363443902491
final-loop,C,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Mnu,-0.0025812446367292903,-0.2834377320320388
final-loop,C,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Omegam,0.0001285875250408344,0.188122697765252
final-loop,C,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0006025615409667932,0.7002797909151038
final-loop,C,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0010055522390432794,1.0
final-loop,C,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.0004618084668375883,0.5469730282539405
final-loop,C,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,ln10_10_As,-0.001962941484338227,-0.5758365933300031
final-loop,C,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,Mnu,-0.0020533388976479343,-0.26853307789035935
final-loop,C,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,Omegam,6.202475706721174e-05,0.10807272207124094
final-loop,C,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.00042640645351566745,0.5902046286559826
final-loop,C,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0004618084668375883,0.5469730282539403
final-loop,C,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.0007089038286871074,1.0000000000000002
final-loop,C,6,1.8,global,ln10_10_As,ln10_10_As,0.0021728569449366306,1.0
final-loop,C,6,1.8,global,ln10_10_As,Mnu,0.004173277719491923,0.7777441168987513
final-loop,C,6,1.8,global,ln10_10_As,Omegam,0.00018137107134146512,0.4905360091457115
final-loop,C,6,1.8,global,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.00030481721861881086,-0.36297750728649736
final-loop,C,6,1.8,global,Mnu,ln10_10_As,0.004173277719491923,0.7777441168987514
final-loop,C,6,1.8,global,Mnu,Mnu,0.013251040142635747,1.0
final-loop,C,6,1.8,global,Mnu,Omegam,0.0007777686558702452,0.8518122758901018
final-loop,C,6,1.8,global,Mnu,bin06:DESI-QSO:b1_sigma8,-0.00042360662443667694,-0.20426480482388526
final-loop,C,6,1.8,global,Omegam,ln10_10_As,0.00018137107134146512,0.49053600914571155
final-loop,C,6,1.8,global,Omegam,Mnu,0.0007777686558702452,0.8518122758901018
final-loop,C,6,1.8,global,Omegam,Omegam,6.291629140700156e-05,1.0
final-loop,C,6,1.8,global,Omegam,bin06:DESI-QSO:b1_sigma8,1.3814149644166152e-06,0.009667148362038027
final-loop,C,6,1.8,global,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.00030481721861881086,-0.36297750728649736
final-loop,C,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Mnu,-0.00042360662443667694,-0.2042648048238853
final-loop,C,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Omegam,1.3814149644166152e-06,0.009667148362038027
final-loop,C,6,1.8,global,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.0003245550938448903,1.0000000000000002
final-loop,C,6,1.8,bin_only,ln10_10_As,ln10_10_As,0.03425682506398152,1.0
final-loop,C,6,1.8,bin_only,ln10_10_As,Mnu,0.04965152959454119,0.6666431155525898
final-loop,C,6,1.8,bin_only,ln10_10_As,Omegam,0.002646390994647285,0.47366182952159247
final-loop,C,6,1.8,bin_only,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.004105713746538286,-0.6914739382372836
final-loop,C,6,1.8,bin_only,Mnu,ln10_10_As,0.04965152959454119,0.6666431155525898
final-loop,C,6,1.8,bin_only,Mnu,Mnu,0.1619315069347871,1.0000000000000002
final-loop,C,6,1.8,bin_only,Mnu,Omegam,0.010646387235273884,0.876444687248689
final-loop,C,6,1.8,bin_only,Mnu,bin06:DESI-QSO:b1_sigma8,-0.003783041901223639,-0.29304625603873996
final-loop,C,6,1.8,bin_only,Omegam,ln10_10_As,0.002646390994647285,0.47366182952159247
final-loop,C,6,1.8,bin_only,Omegam,Mnu,0.010646387235273884,0.876444687248689
final-loop,C,6,1.8,bin_only,Omegam,Omegam,0.0009112218685749998,0.9999999999999999
final-loop,C,6,1.8,bin_only,Omegam,bin06:DESI-QSO:b1_sigma8,5.3267445005689474e-05,0.055006055609986844
final-loop,C,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.004105713746538286,-0.6914739382372836
final-loop,C,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Mnu,-0.003783041901223639,-0.2930462560387399
final-loop,C,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Omegam,5.3267445005689474e-05,0.055006055609986844
final-loop,C,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.0010291497937342613,1.0000000000000002
final-loop,C,7,2.05,global,ln10_10_As,ln10_10_As,0.0021728569449366306,1.0
final-loop,C,7,2.05,global,ln10_10_As,Mnu,0.004173277719491923,0.7777441168987513
final-loop,C,7,2.05,global,ln10_10_As,Omegam,0.00018137107134146512,0.4905360091457115
final-loop,C,7,2.05,global,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.0002679670880362587,-0.2062118820870064
final-loop,C,7,2.05,global,Mnu,ln10_10_As,0.004173277719491923,0.7777441168987514
final-loop,C,7,2.05,global,Mnu,Mnu,0.013251040142635747,1.0
final-loop,C,7,2.05,global,Mnu,Omegam,0.0007777686558702452,0.8518122758901018
final-loop,C,7,2.05,global,Mnu,bin07:DESI-QSO:b1_sigma8,-0.00039100370512212417,-0.12184386993969405
final-loop,C,7,2.05,global,Omegam,ln10_10_As,0.00018137107134146512,0.49053600914571155
final-loop,C,7,2.05,global,Omegam,Mnu,0.0007777686558702452,0.8518122758901018
final-loop,C,7,2.05,global,Omegam,Omegam,6.291629140700156e-05,1.0
final-loop,C,7,2.05,global,Omegam,bin07:DESI-QSO:b1_sigma8,-2.2935230969331526e-06,-0.010372163566059692
final-loop,C,7,2.05,global,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002679670880362587,-0.2062118820870064
final-loop,C,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Mnu,-0.00039100370512212417,-0.12184386993969405
final-loop,C,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Omegam,-2.2935230969331526e-06,-0.010372163566059692
final-loop,C,7,2.05,global,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0007771492051101064,1.0
final-loop,C,7,2.05,bin_only,ln10_10_As,ln10_10_As,0.14127737692475645,1.0
final-loop,C,7,2.05,bin_only,ln10_10_As,Mnu,0.20274105026137373,0.7196027440279257
final-loop,C,7,2.05,bin_only,ln10_10_As,Omegam,0.011352410613407611,0.5523383579982296
final-loop,C,7,2.05,bin_only,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.014941379322296661,-0.7475151240159935
final-loop,C,7,2.05,bin_only,Mnu,ln10_10_As,0.20274105026137373,0.7196027440279257
final-loop,C,7,2.05,bin_only,Mnu,Mnu,0.5618561507782,1.0
final-loop,C,7,2.05,bin_only,Mnu,Omegam,0.035392935494613066,0.8634902530865384
final-loop,C,7,2.05,bin_only,Mnu,bin07:DESI-QSO:b1_sigma8,-0.017508979378824223,-0.43925211902965366
final-loop,C,7,2.05,bin_only,Omegam,ln10_10_As,0.011352410613407611,0.5523383579982296
final-loop,C,7,2.05,bin_only,Omegam,Mnu,0.035392935494613066,0.8634902530865384
final-loop,C,7,2.05,bin_only,Omegam,Omegam,0.0029901512053411884,1.0
final-loop,C,7,2.05,bin_only,Omegam,bin07:DESI-QSO:b1_sigma8,-0.0003450996740095511,-0.11867618523821188
final-loop,C,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.014941379322296661,-0.7475151240159935
final-loop,C,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Mnu,-0.017508979378824223,-0.4392521190296537
final-loop,C,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Omegam,-0.0003450996740095511,-0.1186761852382119
final-loop,C,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0028279308934359352,1.0
final-loop,D,0,0.5,global,ln10_10_As,ln10_10_As,0.002135639673304219,1.0
final-loop,D,0,0.5,global,ln10_10_As,Mnu,0.0041259127872209774,0.7813578736243161
final-loop,D,0,0.5,global,ln10_10_As,Omegam,0.0001806496888732854,0.4977277882320489
final-loop,D,0,0.5,global,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.00036680972293830384,-0.3384814058795564
final-loop,D,0,0.5,global,Mnu,ln10_10_As,0.0041259127872209774,0.781357873624316
final-loop,D,0,0.5,global,Mnu,Mnu,0.013056059532210493,1.0000000000000002
final-loop,D,0,0.5,global,Mnu,Omegam,0.0007658776172509207,0.8534380012170908
final-loop,D,0,0.5,global,Mnu,bin00:DESI-LRG:b1_sigma8,-0.00043301530018417155,-0.16160513206392157
final-loop,D,0,0.5,global,Omegam,ln10_10_As,0.0001806496888732854,0.49772778823204883
final-loop,D,0,0.5,global,Omegam,Mnu,0.0007658776172509207,0.8534380012170908
final-loop,D,0,0.5,global,Omegam,Omegam,6.168260113656855e-05,1.0
final-loop,D,0,0.5,global,Omegam,bin00:DESI-LRG:b1_sigma8,1.6390996276214536e-05,0.08899835494574972
final-loop,D,0,0.5,global,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.00036680972293830384,-0.3384814058795564
final-loop,D,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Mnu,-0.00043301530018417155,-0.16160513206392155
final-loop,D,0,0.5,global,bin00:DESI-LRG:b1_sigma8,Omegam,1.6390996276214536e-05,0.08899835494574973
final-loop,D,0,0.5,global,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.0005499004377443621,1.0
final-loop,D,0,0.5,bin_only,ln10_10_As,ln10_10_As,0.04633207051591866,0.9999999999999999
final-loop,D,0,0.5,bin_only,ln10_10_As,Mnu,0.08987061262654804,0.7980989134298344
final-loop,D,0,0.5,bin_only,ln10_10_As,Omegam,0.00475005744463357,0.642489701392339
final-loop,D,0,0.5,bin_only,ln10_10_As,bin00:DESI-LRG:b1_sigma8,-0.00631132257741777,-0.6472032130666338
final-loop,D,0,0.5,bin_only,Mnu,ln10_10_As,0.08987061262654804,0.7980989134298344
final-loop,D,0,0.5,bin_only,Mnu,Mnu,0.2736782326614073,1.0000000000000002
final-loop,D,0,0.5,bin_only,Mnu,Omegam,0.01653336483459109,0.9201301979257429
final-loop,D,0,0.5,bin_only,Mnu,bin00:DESI-LRG:b1_sigma8,-0.008532533726038925,-0.36001369880639444
final-loop,D,0,0.5,bin_only,Omegam,ln10_10_As,0.00475005744463357,0.642489701392339
final-loop,D,0,0.5,bin_only,Omegam,Mnu,0.01653336483459109,0.9201301979257429
final-loop,D,0,0.5,bin_only,Omegam,Omegam,0.0011797328525795458,1.0000000000000002
final-loop,D,0,0.5,bin_only,Omegam,bin00:DESI-LRG:b1_sigma8,-6.212425082273581e-05,-0.03992367106690726
final-loop,D,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,ln10_10_As,-0.00631132257741777,-0.6472032130666338
final-loop,D,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Mnu,-0.008532533726038925,-0.3600136988063944
final-loop,D,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,Omegam,-6.212425082273581e-05,-0.03992367106690725
final-loop,D,0,0.5,bin_only,bin00:DESI-LRG:b1_sigma8,bin00:DESI-LRG:b1_sigma8,0.002052474252813038,1.0
final-loop,D,1,0.7,global,ln10_10_As,ln10_10_As,0.002135639673304219,1.0
final-loop,D,1,0.7,global,ln10_10_As,Mnu,0.0041259127872209774,0.7813578736243161
final-loop,D,1,0.7,global,ln10_10_As,Omegam,0.0001806496888732854,0.4977277882320489
final-loop,D,1,0.7,global,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.0003748880962274939,-0.528230492909725
final-loop,D,1,0.7,global,ln10_10_As,bin01:PFS-ELG:b1_sigma8,-0.00021895743117579265,-0.22144522711917514
final-loop,D,1,0.7,global,Mnu,ln10_10_As,0.0041259127872209774,0.781357873624316
final-loop,D,1,0.7,global,Mnu,Mnu,0.013056059532210493,1.0000000000000002
final-loop,D,1,0.7,global,Mnu,Omegam,0.0007658776172509207,0.8534380012170908
final-loop,D,1,0.7,global,Mnu,bin01:DESI-LRG:b1_sigma8,-0.000628546977617577,-0.3581933254387252
final-loop,D,1,0.7,global,Mnu,bin01:PFS-ELG:b1_sigma8,-0.0003445835669216836,-0.14094806770928134
final-loop,D,1,0.7,global,Omegam,ln10_10_As,0.0001806496888732854,0.49772778823204883
final-loop,D,1,0.7,global,Omegam,Mnu,0.0007658776172509207,0.8534380012170908
final-loop,D,1,0.7,global,Omegam,Omegam,6.168260113656855e-05,1.0
final-loop,D,1,0.7,global,Omegam,bin01:DESI-LRG:b1_sigma8,-5.486635013575322e-06,-0.045489434536980115
final-loop,D,1,0.7,global,Omegam,bin01:PFS-ELG:b1_sigma8,-5.348648289758861e-06,-0.03182975723307819
final-loop,D,1,0.7,global,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003748880962274939,-0.528230492909725
final-loop,D,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Mnu,-0.000628546977617577,-0.3581933254387252
final-loop,D,1,0.7,global,bin01:DESI-LRG:b1_sigma8,Omegam,-5.486635013575322e-06,-0.045489434536980115
final-loop,D,1,0.7,global,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.00023584592957243461,0.9999999999999999
final-loop,D,1,0.7,global,bin01:DESI-LRG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.00012172553070516855,0.37045725899562404
final-loop,D,1,0.7,global,bin01:PFS-ELG:b1_sigma8,ln10_10_As,-0.00021895743117579265,-0.22144522711917516
final-loop,D,1,0.7,global,bin01:PFS-ELG:b1_sigma8,Mnu,-0.0003445835669216836,-0.14094806770928134
final-loop,D,1,0.7,global,bin01:PFS-ELG:b1_sigma8,Omegam,-5.348648289758861e-06,-0.03182975723307819
final-loop,D,1,0.7,global,bin01:PFS-ELG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.00012172553070516855,0.37045725899562404
final-loop,D,1,0.7,global,bin01:PFS-ELG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.00045778203983963973,1.0
final-loop,D,1,0.7,bin_only,ln10_10_As,ln10_10_As,0.026495702418922008,1.0
final-loop,D,1,0.7,bin_only,ln10_10_As,Mnu,0.051313791992846525,0.8200687711425052
final-loop,D,1,0.7,bin_only,ln10_10_As,Omegam,0.002674835483371052,0.6625784307188421
final-loop,D,1,0.7,bin_only,ln10_10_As,bin01:DESI-LRG:b1_sigma8,-0.004012387658011235,-0.7902642265227215
final-loop,D,1,0.7,bin_only,ln10_10_As,bin01:PFS-ELG:b1_sigma8,-0.002481088314166155,-0.5772164822751111
final-loop,D,1,0.7,bin_only,Mnu,ln10_10_As,0.051313791992846525,0.8200687711425051
final-loop,D,1,0.7,bin_only,Mnu,Mnu,0.1477720279671421,1.0
final-loop,D,1,0.7,bin_only,Mnu,Omegam,0.008629009936881791,0.9050921314220555
final-loop,D,1,0.7,bin_only,Mnu,bin01:DESI-LRG:b1_sigma8,-0.007639384396637309,-0.6371173064550217
final-loop,D,1,0.7,bin_only,Mnu,bin01:PFS-ELG:b1_sigma8,-0.004344721487081401,-0.4280061843894561
final-loop,D,1,0.7,bin_only,Omegam,ln10_10_As,0.002674835483371052,0.662578430718842
final-loop,D,1,0.7,bin_only,Omegam,Mnu,0.008629009936881791,0.9050921314220554
final-loop,D,1,0.7,bin_only,Omegam,Omegam,0.0006150977326843607,0.9999999999999999
final-loop,D,1,0.7,bin_only,Omegam,bin01:DESI-LRG:b1_sigma8,-0.0002464488672711198,-0.3185751666880983
final-loop,D,1,0.7,bin_only,Omegam,bin01:PFS-ELG:b1_sigma8,-0.0001629041626861636,-0.24873926010155412
final-loop,D,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,ln10_10_As,-0.004012387658011235,-0.7902642265227215
final-loop,D,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Mnu,-0.007639384396637309,-0.6371173064550216
final-loop,D,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,Omegam,-0.0002464488672711198,-0.3185751666880983
final-loop,D,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.000972939170842007,1.0000000000000002
final-loop,D,1,0.7,bin_only,bin01:DESI-LRG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.0005309692299009473,0.6446303207325839
final-loop,D,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,ln10_10_As,-0.002481088314166155,-0.5772164822751112
final-loop,D,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,Mnu,-0.004344721487081401,-0.4280061843894561
final-loop,D,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,Omegam,-0.0001629041626861636,-0.2487392601015541
final-loop,D,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,bin01:DESI-LRG:b1_sigma8,0.0005309692299009473,0.6446303207325839
final-loop,D,1,0.7,bin_only,bin01:PFS-ELG:b1_sigma8,bin01:PFS-ELG:b1_sigma8,0.0006973191008235432,0.9999999999999999
final-loop,D,2,0.9,global,ln10_10_As,ln10_10_As,0.002135639673304219,1.0
final-loop,D,2,0.9,global,ln10_10_As,Mnu,0.0041259127872209774,0.7813578736243161
final-loop,D,2,0.9,global,ln10_10_As,Omegam,0.0001806496888732854,0.4977277882320489
final-loop,D,2,0.9,global,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.00022562826078193347,-0.5227280974275915
final-loop,D,2,0.9,global,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.0003475228911319166,-0.4408556405129454
final-loop,D,2,0.9,global,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0002719250427202369,-0.31477726779343485
final-loop,D,2,0.9,global,ln10_10_As,bin02:PFS-ELG:b1_sigma8,-0.00021064413114419225,-0.3236987764551787
final-loop,D,2,0.9,global,Mnu,ln10_10_As,0.0041259127872209774,0.781357873624316
final-loop,D,2,0.9,global,Mnu,Mnu,0.013056059532210493,1.0000000000000002
final-loop,D,2,0.9,global,Mnu,Omegam,0.0007658776172509207,0.8534380012170908
final-loop,D,2,0.9,global,Mnu,bin02:DESI-ELG:b1_sigma8,-0.00030889182828044433,-0.289432101134393
final-loop,D,2,0.9,global,Mnu,bin02:DESI-LRG:b1_sigma8,-0.0004890133779194142,-0.25089479669771464
final-loop,D,2,0.9,global,Mnu,bin02:DESI-QSO:b1_sigma8,-0.00038857208161974786,-0.1819213537539003
final-loop,D,2,0.9,global,Mnu,bin02:PFS-ELG:b1_sigma8,-0.00029904263206596864,-0.18585862934006459
final-loop,D,2,0.9,global,Omegam,ln10_10_As,0.0001806496888732854,0.49772778823204883
final-loop,D,2,0.9,global,Omegam,Mnu,0.0007658776172509207,0.8534380012170908
final-loop,D,2,0.9,global,Omegam,Omegam,6.168260113656855e-05,1.0
final-loop,D,2,0.9,global,Omegam,bin02:DESI-ELG:b1_sigma8,-5.301654598199642e-07,-0.007227305775256339
final-loop,D,2,0.9,global,Omegam,bin02:DESI-LRG:b1_sigma8,4.9371886415492235e-06,0.03685321294481587
final-loop,D,2,0.9,global,Omegam,bin02:DESI-QSO:b1_sigma8,-4.08717548067339e-07,-0.002783941407536642
final-loop,D,2,0.9,global,Omegam,bin02:PFS-ELG:b1_sigma8,-2.4915188709052222e-06,-0.02252882416657113
final-loop,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.00022562826078193347,-0.5227280974275916
final-loop,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Mnu,-0.00030889182828044433,-0.28943210113439305
final-loop,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,Omegam,-5.301654598199642e-07,-0.007227305775256339
final-loop,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,8.723832571463455e-05,1.0
final-loop,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00013393957372982466,0.8406829250079365
final-loop,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,8.893669760554873e-05,0.5093842167919659
final-loop,D,2,0.9,global,bin02:DESI-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,6.055709373265958e-05,0.46043364129000525
final-loop,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.0003475228911319166,-0.44085564051294535
final-loop,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Mnu,-0.0004890133779194142,-0.25089479669771464
final-loop,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,Omegam,4.9371886415492235e-06,0.03685321294481587
final-loop,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00013393957372982466,0.8406829250079364
final-loop,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00029096854990883495,1.0000000000000002
final-loop,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00016163208315607845,0.5069004671767099
final-loop,D,2,0.9,global,bin02:DESI-LRG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.0001139412095506352,0.47436592497000596
final-loop,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002719250427202369,-0.31477726779343485
final-loop,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Mnu,-0.00038857208161974786,-0.1819213537539003
final-loop,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,Omegam,-4.08717548067339e-07,-0.002783941407536642
final-loop,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,8.893669760554873e-05,0.5093842167919659
final-loop,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00016163208315607845,0.5069004671767098
final-loop,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00034943283191741364,1.0
final-loop,D,2,0.9,global,bin02:DESI-QSO:b1_sigma8,bin02:PFS-ELG:b1_sigma8,8.609780722295498e-05,0.32708898651489765
final-loop,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,ln10_10_As,-0.00021064413114419225,-0.3236987764551787
final-loop,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,Mnu,-0.00029904263206596864,-0.18585862934006459
final-loop,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,Omegam,-2.4915188709052222e-06,-0.02252882416657113
final-loop,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,6.055709373265958e-05,0.4604336412900052
final-loop,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0001139412095506352,0.474365924970006
final-loop,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,8.609780722295498e-05,0.32708898651489765
final-loop,D,2,0.9,global,bin02:PFS-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00019828443831165692,1.0
final-loop,D,2,0.9,bin_only,ln10_10_As,ln10_10_As,0.009373610212548025,1.0000000000000002
final-loop,D,2,0.9,bin_only,ln10_10_As,Mnu,0.020223846681779567,0.798103123798764
final-loop,D,2,0.9,bin_only,ln10_10_As,Omegam,0.000826710466036691,0.48868310407582444
final-loop,D,2,0.9,bin_only,ln10_10_As,bin02:DESI-ELG:b1_sigma8,-0.0010304389958568196,-0.7371901236742429
final-loop,D,2,0.9,bin_only,ln10_10_As,bin02:DESI-LRG:b1_sigma8,-0.001670699208516751,-0.6717586471222683
final-loop,D,2,0.9,bin_only,ln10_10_As,bin02:DESI-QSO:b1_sigma8,-0.0012665311037847143,-0.5647098318803007
final-loop,D,2,0.9,bin_only,ln10_10_As,bin02:PFS-ELG:b1_sigma8,-0.000953632610966406,-0.5726224901055875
final-loop,D,2,0.9,bin_only,Mnu,ln10_10_As,0.020223846681779567,0.798103123798764
final-loop,D,2,0.9,bin_only,Mnu,Mnu,0.06850189993209771,1.0000000000000002
final-loop,D,2,0.9,bin_only,Mnu,Omegam,0.003926475855147684,0.8585764179795126
final-loop,D,2,0.9,bin_only,Mnu,bin02:DESI-ELG:b1_sigma8,-0.001532736439555215,-0.4056269869688014
final-loop,D,2,0.9,bin_only,Mnu,bin02:DESI-LRG:b1_sigma8,-0.0025476229471435145,-0.3789241518895515
final-loop,D,2,0.9,bin_only,Mnu,bin02:DESI-QSO:b1_sigma8,-0.0019668038008486947,-0.3243938893394033
final-loop,D,2,0.9,bin_only,Mnu,bin02:PFS-ELG:b1_sigma8,-0.0014745900780914847,-0.32753728976087454
final-loop,D,2,0.9,bin_only,Omegam,ln10_10_As,0.000826710466036691,0.48868310407582444
final-loop,D,2,0.9,bin_only,Omegam,Mnu,0.003926475855147684,0.8585764179795126
final-loop,D,2,0.9,bin_only,Omegam,Omegam,0.0003053130261496897,0.9999999999999998
final-loop,D,2,0.9,bin_only,Omegam,bin02:DESI-ELG:b1_sigma8,4.257916517081117e-07,0.0016878550319491038
final-loop,D,2,0.9,bin_only,Omegam,bin02:DESI-LRG:b1_sigma8,1.9440621834053627e-05,0.0433117696921706
final-loop,D,2,0.9,bin_only,Omegam,bin02:DESI-QSO:b1_sigma8,-1.2612398086706414e-06,-0.003115931756591826
final-loop,D,2,0.9,bin_only,Omegam,bin02:PFS-ELG:b1_sigma8,-8.565440296158049e-06,-0.028498222805766225
final-loop,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,ln10_10_As,-0.0010304389958568196,-0.7371901236742429
final-loop,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Mnu,-0.001532736439555215,-0.4056269869688014
final-loop,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,Omegam,4.257916517081117e-07,0.0016878550319491038
final-loop,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00020843884832972827,1.0
final-loop,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00034319424780705516,0.9253778743790211
final-loop,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00023931334302020355,0.7155508722538578
final-loop,D,2,0.9,bin_only,bin02:DESI-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.000169168508558341,0.6811941979238122
final-loop,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,ln10_10_As,-0.001670699208516751,-0.6717586471222685
final-loop,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Mnu,-0.0025476229471435145,-0.3789241518895515
final-loop,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,Omegam,1.9440621834053627e-05,0.0433117696921706
final-loop,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00034319424780705516,0.9253778743790211
final-loop,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0006598771842690695,1.0
final-loop,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00042319905213464347,0.7111743170536297
final-loop,D,2,0.9,bin_only,bin02:DESI-LRG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.0003003953732355108,0.6798333024391462
final-loop,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,ln10_10_As,-0.0012665311037847143,-0.5647098318803006
final-loop,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Mnu,-0.0019668038008486947,-0.3243938893394033
final-loop,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,Omegam,-1.2612398086706414e-06,-0.0031159317565918254
final-loop,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.00023931334302020355,0.7155508722538578
final-loop,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.00042319905213464347,0.7111743170536295
final-loop,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.0005366289908345124,0.9999999999999999
final-loop,D,2,0.9,bin_only,bin02:DESI-QSO:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00022070675605149928,0.5538846303085909
final-loop,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,ln10_10_As,-0.000953632610966406,-0.5726224901055875
final-loop,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,Mnu,-0.0014745900780914847,-0.3275372897608745
final-loop,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,Omegam,-8.565440296158049e-06,-0.028498222805766225
final-loop,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:DESI-ELG:b1_sigma8,0.000169168508558341,0.6811941979238121
final-loop,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:DESI-LRG:b1_sigma8,0.0003003953732355108,0.6798333024391462
final-loop,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:DESI-QSO:b1_sigma8,0.00022070675605149928,0.5538846303085908
final-loop,D,2,0.9,bin_only,bin02:PFS-ELG:b1_sigma8,bin02:PFS-ELG:b1_sigma8,0.00029588196589464563,1.0000000000000002
final-loop,D,3,1.1,global,ln10_10_As,ln10_10_As,0.002135639673304219,1.0
final-loop,D,3,1.1,global,ln10_10_As,Mnu,0.0041259127872209774,0.7813578736243161
final-loop,D,3,1.1,global,ln10_10_As,Omegam,0.0001806496888732854,0.4977277882320489
final-loop,D,3,1.1,global,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.00021514819076055635,-0.6556664053099587
final-loop,D,3,1.1,global,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.00030125937504155885,-0.2981496087184534
final-loop,D,3,1.1,global,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.00027005801125474854,-0.3795205322709037
final-loop,D,3,1.1,global,ln10_10_As,bin03:PFS-ELG:b1_sigma8,-0.0002054596816364053,-0.35293063462720403
final-loop,D,3,1.1,global,Mnu,ln10_10_As,0.0041259127872209774,0.781357873624316
final-loop,D,3,1.1,global,Mnu,Mnu,0.013056059532210493,1.0000000000000002
final-loop,D,3,1.1,global,Mnu,Omegam,0.0007658776172509207,0.8534380012170908
final-loop,D,3,1.1,global,Mnu,bin03:DESI-ELG:b1_sigma8,-0.0004056461166229572,-0.49997752876703966
final-loop,D,3,1.1,global,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0005259590576612875,-0.2105249343944226
final-loop,D,3,1.1,global,Mnu,bin03:DESI-QSO:b1_sigma8,-0.0005191058870639107,-0.2950476056544235
final-loop,D,3,1.1,global,Mnu,bin03:PFS-ELG:b1_sigma8,-0.0003745167065913321,-0.2601907608439295
final-loop,D,3,1.1,global,Omegam,ln10_10_As,0.0001806496888732854,0.49772778823204883
final-loop,D,3,1.1,global,Omegam,Mnu,0.0007658776172509207,0.8534380012170908
final-loop,D,3,1.1,global,Omegam,Omegam,6.168260113656855e-05,1.0
final-loop,D,3,1.1,global,Omegam,bin03:DESI-ELG:b1_sigma8,-1.1212713482640828e-05,-0.2010659864203052
final-loop,D,3,1.1,global,Omegam,bin03:DESI-LRG:b1_sigma8,-3.9871147908594386e-06,-0.023218548291101437
final-loop,D,3,1.1,global,Omegam,bin03:DESI-QSO:b1_sigma8,-1.3114743842734402e-05,-0.10844778195248157
final-loop,D,3,1.1,global,Omegam,bin03:PFS-ELG:b1_sigma8,-1.0690698507788341e-05,-0.10805664483278317
final-loop,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.00021514819076055635,-0.6556664053099587
final-loop,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Mnu,-0.0004056461166229572,-0.49997752876703966
final-loop,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,Omegam,-1.1212713482640828e-05,-0.2010659864203052
final-loop,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.041752849780781e-05,0.9999999999999999
final-loop,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,6.362797468633805e-05,0.4098406072332937
final-loop,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,5.531510440430601e-05,0.5059355092163791
final-loop,D,3,1.1,global,bin03:DESI-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,3.892117211009821e-05,0.43513284935556734
final-loop,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.00030125937504155885,-0.2981496087184534
final-loop,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0005259590576612875,-0.2105249343944226
final-loop,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,Omegam,-3.9871147908594386e-06,-0.023218548291101437
final-loop,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,6.362797468633805e-05,0.4098406072332937
final-loop,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.00047806249544865147,1.0
final-loop,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,7.282262901803424e-05,0.2163048303669969
final-loop,D,3,1.1,global,bin03:DESI-LRG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,6.123942657101878e-05,0.22233893170199884
final-loop,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.00027005801125474854,-0.37952053227090365
final-loop,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Mnu,-0.0005191058870639107,-0.29504760565442345
final-loop,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,Omegam,-1.3114743842734402e-05,-0.10844778195248157
final-loop,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,5.531510440430601e-05,0.5059355092163791
final-loop,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,7.282262901803424e-05,0.2163048303669969
final-loop,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0002370912887382647,1.0
final-loop,D,3,1.1,global,bin03:DESI-QSO:b1_sigma8,bin03:PFS-ELG:b1_sigma8,5.611263337927592e-05,0.28928744668608847
final-loop,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,ln10_10_As,-0.0002054596816364053,-0.35293063462720403
final-loop,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,Mnu,-0.0003745167065913321,-0.2601907608439295
final-loop,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,Omegam,-1.0690698507788341e-05,-0.10805664483278318
final-loop,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,3.892117211009821e-05,0.43513284935556734
final-loop,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,6.123942657101878e-05,0.22233893170199887
final-loop,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,5.611263337927592e-05,0.28928744668608847
final-loop,D,3,1.1,global,bin03:PFS-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.0001586888918797021,0.9999999999999999
final-loop,D,3,1.1,bin_only,ln10_10_As,ln10_10_As,0.010401087821898282,1.0000000000000002
final-loop,D,3,1.1,bin_only,ln10_10_As,Mnu,0.02149413829960529,0.8337400252249706
final-loop,D,3,1.1,bin_only,ln10_10_As,Omegam,0.0009700254834650255,0.5728521488019381
final-loop,D,3,1.1,bin_only,ln10_10_As,bin03:DESI-ELG:b1_sigma8,-0.0010574503849754343,-0.8502794289282823
final-loop,D,3,1.1,bin_only,ln10_10_As,bin03:DESI-LRG:b1_sigma8,-0.0014857096343581454,-0.5348037657369743
final-loop,D,3,1.1,bin_only,ln10_10_As,bin03:DESI-QSO:b1_sigma8,-0.0013336271905585529,-0.6508928047646152
final-loop,D,3,1.1,bin_only,ln10_10_As,bin03:PFS-ELG:b1_sigma8,-0.0010042074896194598,-0.6307074659256592
final-loop,D,3,1.1,bin_only,Mnu,ln10_10_As,0.02149413829960529,0.8337400252249707
final-loop,D,3,1.1,bin_only,Mnu,Mnu,0.06389987554152593,1.0000000000000002
final-loop,D,3,1.1,bin_only,Mnu,Omegam,0.00355890213800414,0.8479394172808884
final-loop,D,3,1.1,bin_only,Mnu,bin03:DESI-ELG:b1_sigma8,-0.0021684961512110613,-0.7034766774805393
final-loop,D,3,1.1,bin_only,Mnu,bin03:DESI-LRG:b1_sigma8,-0.0029146564805429776,-0.42328927911163455
final-loop,D,3,1.1,bin_only,Mnu,bin03:DESI-QSO:b1_sigma8,-0.002779203360256816,-0.5472486904038609
final-loop,D,3,1.1,bin_only,Mnu,bin03:PFS-ELG:b1_sigma8,-0.0020063143904440893,-0.5083851772342236
final-loop,D,3,1.1,bin_only,Omegam,ln10_10_As,0.0009700254834650255,0.5728521488019381
final-loop,D,3,1.1,bin_only,Omegam,Mnu,0.00355890213800414,0.8479394172808884
final-loop,D,3,1.1,bin_only,Omegam,Omegam,0.00027567820422271427,1.0
final-loop,D,3,1.1,bin_only,Omegam,bin03:DESI-ELG:b1_sigma8,-6.641757679471216e-05,-0.3280370254984479
final-loop,D,3,1.1,bin_only,Omegam,bin03:DESI-LRG:b1_sigma8,-4.154519373450585e-05,-0.09185852586796199
final-loop,D,3,1.1,bin_only,Omegam,bin03:DESI-QSO:b1_sigma8,-7.86072484453192e-05,-0.23565452851923158
final-loop,D,3,1.1,bin_only,Omegam,bin03:PFS-ELG:b1_sigma8,-6.387382079530698e-05,-0.2464141128150857
final-loop,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,ln10_10_As,-0.0010574503849754343,-0.8502794289282823
final-loop,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Mnu,-0.0021684961512110613,-0.7034766774805393
final-loop,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,Omegam,-6.641757679471216e-05,-0.32803702549844793
final-loop,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.00014870237043121157,1.0000000000000002
final-loop,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0002184923481417824,0.6577747299428919
final-loop,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0001828890933201115,0.7465231363682163
final-loop,D,3,1.1,bin_only,bin03:DESI-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.0001301327952049991,0.6835522388394363
final-loop,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,ln10_10_As,-0.0014857096343581454,-0.5348037657369742
final-loop,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Mnu,-0.0029146564805429776,-0.4232892791116346
final-loop,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,Omegam,-4.154519373450585e-05,-0.09185852586796198
final-loop,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.0002184923481417824,0.6577747299428919
final-loop,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0007419936740195611,1.0
final-loop,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0002776886065203794,0.5074255962537977
final-loop,D,3,1.1,bin_only,bin03:DESI-LRG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.0002028632966073234,0.4770317382597682
final-loop,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,ln10_10_As,-0.0013336271905585529,-0.6508928047646151
final-loop,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Mnu,-0.002779203360256816,-0.547248690403861
final-loop,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,Omegam,-7.86072484453192e-05,-0.23565452851923158
final-loop,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.0001828890933201115,0.7465231363682164
final-loop,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0002776886065203794,0.5074255962537978
final-loop,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.0004036186060841935,1.0000000000000002
final-loop,D,3,1.1,bin_only,bin03:DESI-QSO:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.00017391746240347762,0.5544999335885296
final-loop,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,ln10_10_As,-0.0010042074896194598,-0.6307074659256592
final-loop,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,Mnu,-0.0020063143904440893,-0.5083851772342236
final-loop,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,Omegam,-6.387382079530698e-05,-0.2464141128150857
final-loop,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:DESI-ELG:b1_sigma8,0.0001301327952049991,0.6835522388394363
final-loop,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:DESI-LRG:b1_sigma8,0.0002028632966073234,0.47703173825976813
final-loop,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:DESI-QSO:b1_sigma8,0.00017391746240347762,0.5544999335885296
final-loop,D,3,1.1,bin_only,bin03:PFS-ELG:b1_sigma8,bin03:PFS-ELG:b1_sigma8,0.00024373180514562488,1.0000000000000002
final-loop,D,4,1.2999999999999998,global,ln10_10_As,ln10_10_As,0.002135639673304219,1.0
final-loop,D,4,1.2999999999999998,global,ln10_10_As,Mnu,0.0041259127872209774,0.7813578736243161
final-loop,D,4,1.2999999999999998,global,ln10_10_As,Omegam,0.0001806496888732854,0.4977277882320489
final-loop,D,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.0002632835181297683,-0.4326907628264512
final-loop,D,4,1.2999999999999998,global,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.00030435841861511367,-0.30463188850750617
final-loop,D,4,1.2999999999999998,global,ln10_10_As,bin04:PFS-ELG:b1_sigma8,-0.0002321256521543074,-0.2966564963397463
final-loop,D,4,1.2999999999999998,global,Mnu,ln10_10_As,0.0041259127872209774,0.781357873624316
final-loop,D,4,1.2999999999999998,global,Mnu,Mnu,0.013056059532210493,1.0000000000000002
final-loop,D,4,1.2999999999999998,global,Mnu,Omegam,0.0007658776172509207,0.8534380012170908
final-loop,D,4,1.2999999999999998,global,Mnu,bin04:DESI-ELG:b1_sigma8,-0.00033205470613814283,-0.22070975072497523
final-loop,D,4,1.2999999999999998,global,Mnu,bin04:DESI-QSO:b1_sigma8,-0.0003735974374761837,-0.15123484368960075
final-loop,D,4,1.2999999999999998,global,Mnu,bin04:PFS-ELG:b1_sigma8,-0.00031728276399114227,-0.16399671003658003
final-loop,D,4,1.2999999999999998,global,Omegam,ln10_10_As,0.0001806496888732854,0.49772778823204883
final-loop,D,4,1.2999999999999998,global,Omegam,Mnu,0.0007658776172509207,0.8534380012170908
final-loop,D,4,1.2999999999999998,global,Omegam,Omegam,6.168260113656855e-05,1.0
final-loop,D,4,1.2999999999999998,global,Omegam,bin04:DESI-ELG:b1_sigma8,2.617344002324228e-06,0.025310306717068295
final-loop,D,4,1.2999999999999998,global,Omegam,bin04:DESI-QSO:b1_sigma8,6.160340545319224e-06,0.0362808467926592
final-loop,D,4,1.2999999999999998,global,Omegam,bin04:PFS-ELG:b1_sigma8,-2.561729856320615e-06,-0.019264010507807388
final-loop,D,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.0002632835181297683,-0.4326907628264512
final-loop,D,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Mnu,-0.00033205470613814283,-0.22070975072497523
final-loop,D,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,Omegam,2.617344002324228e-06,0.025310306717068295
final-loop,D,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0001733660751853133,0.9999999999999999
final-loop,D,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.00011741245735670843,0.4124640984687205
final-loop,D,4,1.2999999999999998,global,bin04:DESI-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,7.731056204035287e-05,0.34677796061172106
final-loop,D,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.00030435841861511367,-0.30463188850750617
final-loop,D,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Mnu,-0.0003735974374761837,-0.15123484368960075
final-loop,D,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,Omegam,6.160340545319224e-06,0.0362808467926592
final-loop,D,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00011741245735670843,0.4124640984687205
final-loop,D,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.00046740346989888074,1.0
final-loop,D,4,1.2999999999999998,global,bin04:DESI-QSO:b1_sigma8,bin04:PFS-ELG:b1_sigma8,9.680016771531712e-05,0.2644386065503874
final-loop,D,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,ln10_10_As,-0.0002321256521543074,-0.2966564963397463
final-loop,D,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,Mnu,-0.00031728276399114227,-0.16399671003658006
final-loop,D,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,Omegam,-2.561729856320615e-06,-0.019264010507807388
final-loop,D,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,7.731056204035287e-05,0.34677796061172106
final-loop,D,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,9.680016771531712e-05,0.26443860655038737
final-loop,D,4,1.2999999999999998,global,bin04:PFS-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.0002866886947500978,0.9999999999999998
final-loop,D,4,1.2999999999999998,bin_only,ln10_10_As,ln10_10_As,0.0123572448487523,1.0000000000000002
final-loop,D,4,1.2999999999999998,bin_only,ln10_10_As,Mnu,0.020484765133359038,0.7089712464596827
final-loop,D,4,1.2999999999999998,bin_only,ln10_10_As,Omegam,0.0006502449858931272,0.29527152529672573
final-loop,D,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-ELG:b1_sigma8,-0.001740915507274172,-0.7075193879890276
final-loop,D,4,1.2999999999999998,bin_only,ln10_10_As,bin04:DESI-QSO:b1_sigma8,-0.0020413446481461215,-0.5991225526482746
final-loop,D,4,1.2999999999999998,bin_only,ln10_10_As,bin04:PFS-ELG:b1_sigma8,-0.001491135248693705,-0.607601898645518
final-loop,D,4,1.2999999999999998,bin_only,Mnu,ln10_10_As,0.020484765133359038,0.7089712464596827
final-loop,D,4,1.2999999999999998,bin_only,Mnu,Mnu,0.06755897968262876,1.0
final-loop,D,4,1.2999999999999998,bin_only,Mnu,Omegam,0.004129696269391829,0.8020140045556773
final-loop,D,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-ELG:b1_sigma8,-0.0014660246419600398,-0.25481278040917815
final-loop,D,4,1.2999999999999998,bin_only,Mnu,bin04:DESI-QSO:b1_sigma8,-0.0016189842730892751,-0.20321756742794214
final-loop,D,4,1.2999999999999998,bin_only,Mnu,bin04:PFS-ELG:b1_sigma8,-0.001451532759750102,-0.2529578798761878
final-loop,D,4,1.2999999999999998,bin_only,Omegam,ln10_10_As,0.0006502449858931272,0.2952715252967258
final-loop,D,4,1.2999999999999998,bin_only,Omegam,Mnu,0.004129696269391829,0.8020140045556772
final-loop,D,4,1.2999999999999998,bin_only,Omegam,Omegam,0.0003924544311490527,1.0
final-loop,D,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-ELG:b1_sigma8,0.00010638201477153275,0.24260238724845587
final-loop,D,4,1.2999999999999998,bin_only,Omegam,bin04:DESI-QSO:b1_sigma8,0.0001478887728797317,0.24355707304115945
final-loop,D,4,1.2999999999999998,bin_only,Omegam,bin04:PFS-ELG:b1_sigma8,5.6111221322313224e-05,0.12829744715142666
final-loop,D,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,ln10_10_As,-0.001740915507274172,-0.7075193879890276
final-loop,D,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Mnu,-0.0014660246419600398,-0.2548127804091781
final-loop,D,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,Omegam,0.00010638201477153275,0.2426023872484559
final-loop,D,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.0004899559602603262,1.0000000000000002
final-loop,D,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.000503314954456039,0.7418591731201049
final-loop,D,4,1.2999999999999998,bin_only,bin04:DESI-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.00032763139567225065,0.6704554122999248
final-loop,D,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,ln10_10_As,-0.0020413446481461215,-0.5991225526482746
final-loop,D,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Mnu,-0.0016189842730892751,-0.20321756742794217
final-loop,D,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,Omegam,0.0001478887728797317,0.24355707304115945
final-loop,D,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.000503314954456039,0.7418591731201049
final-loop,D,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.0009394630016501935,1.0000000000000002
final-loop,D,4,1.2999999999999998,bin_only,bin04:DESI-QSO:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.000399814200478412,0.5908555051494796
final-loop,D,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,ln10_10_As,-0.001491135248693705,-0.607601898645518
final-loop,D,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,Mnu,-0.001451532759750102,-0.25295787987618773
final-loop,D,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,Omegam,5.6111221322313224e-05,0.12829744715142663
final-loop,D,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,bin04:DESI-ELG:b1_sigma8,0.00032763139567225065,0.6704554122999248
final-loop,D,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,bin04:DESI-QSO:b1_sigma8,0.000399814200478412,0.5908555051494796
final-loop,D,4,1.2999999999999998,bin_only,bin04:PFS-ELG:b1_sigma8,bin04:PFS-ELG:b1_sigma8,0.0004873872642146532,1.0000000000000002
final-loop,D,5,1.5,global,ln10_10_As,ln10_10_As,0.002135639673304219,1.0
final-loop,D,5,1.5,global,ln10_10_As,Mnu,0.0041259127872209774,0.7813578736243161
final-loop,D,5,1.5,global,ln10_10_As,Omegam,0.0001806496888732854,0.4977277882320489
final-loop,D,5,1.5,global,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.0002667266699588469,-0.371908467852904
final-loop,D,5,1.5,global,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.0003008329029695733,-0.30807707141956336
final-loop,D,5,1.5,global,ln10_10_As,bin05:PFS-ELG:b1_sigma8,-0.0002330967389221378,-0.26318583661878564
final-loop,D,5,1.5,global,Mnu,ln10_10_As,0.0041259127872209774,0.781357873624316
final-loop,D,5,1.5,global,Mnu,Mnu,0.013056059532210493,1.0000000000000002
final-loop,D,5,1.5,global,Mnu,Omegam,0.0007658776172509207,0.8534380012170908
final-loop,D,5,1.5,global,Mnu,bin05:DESI-ELG:b1_sigma8,-0.0003510942993408696,-0.19799368150420832
final-loop,D,5,1.5,global,Mnu,bin05:DESI-QSO:b1_sigma8,-0.0003998966012373858,-0.1656302604898413
final-loop,D,5,1.5,global,Mnu,bin05:PFS-ELG:b1_sigma8,-0.0003182785772702173,-0.1453421745097266
final-loop,D,5,1.5,global,Omegam,ln10_10_As,0.0001806496888732854,0.49772778823204883
final-loop,D,5,1.5,global,Omegam,Mnu,0.0007658776172509207,0.8534380012170908
final-loop,D,5,1.5,global,Omegam,Omegam,6.168260113656855e-05,1.0
final-loop,D,5,1.5,global,Omegam,bin05:DESI-ELG:b1_sigma8,1.6894084424316863e-06,0.013860756506442263
final-loop,D,5,1.5,global,Omegam,bin05:DESI-QSO:b1_sigma8,2.9583027636693996e-06,0.017826222059482408
final-loop,D,5,1.5,global,Omegam,bin05:PFS-ELG:b1_sigma8,-2.3720790020177318e-06,-0.015759343278031555
final-loop,D,5,1.5,global,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.0002667266699588469,-0.371908467852904
final-loop,D,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Mnu,-0.0003510942993408696,-0.19799368150420835
final-loop,D,5,1.5,global,bin05:DESI-ELG:b1_sigma8,Omegam,1.6894084424316863e-06,0.013860756506442265
final-loop,D,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.00024084230344895103,0.9999999999999999
final-loop,D,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00010067550629152287,0.3070120834791912
final-loop,D,5,1.5,global,bin05:DESI-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,8.036064368965238e-05,0.27018879036977095
final-loop,D,5,1.5,global,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.0003008329029695733,-0.30807707141956336
final-loop,D,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Mnu,-0.0003998966012373858,-0.1656302604898413
final-loop,D,5,1.5,global,bin05:DESI-QSO:b1_sigma8,Omegam,2.9583027636693996e-06,0.01782622205948241
final-loop,D,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.00010067550629152287,0.3070120834791912
final-loop,D,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.00044648197913153283,1.0
final-loop,D,5,1.5,global,bin05:DESI-QSO:b1_sigma8,bin05:PFS-ELG:b1_sigma8,9.216911700760005e-05,0.22760079038929815
final-loop,D,5,1.5,global,bin05:PFS-ELG:b1_sigma8,ln10_10_As,-0.0002330967389221378,-0.26318583661878564
final-loop,D,5,1.5,global,bin05:PFS-ELG:b1_sigma8,Mnu,-0.0003182785772702173,-0.1453421745097266
final-loop,D,5,1.5,global,bin05:PFS-ELG:b1_sigma8,Omegam,-2.3720790020177318e-06,-0.015759343278031555
final-loop,D,5,1.5,global,bin05:PFS-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,8.036064368965238e-05,0.27018879036977095
final-loop,D,5,1.5,global,bin05:PFS-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,9.216911700760005e-05,0.22760079038929812
final-loop,D,5,1.5,global,bin05:PFS-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.00036729869676480645,1.0
final-loop,D,5,1.5,bin_only,ln10_10_As,ln10_10_As,0.01592897833868359,0.9999999999999998
final-loop,D,5,1.5,bin_only,ln10_10_As,Mnu,0.02615295014036768,0.729370417182973
final-loop,D,5,1.5,bin_only,ln10_10_As,Omegam,0.0009122300460206394,0.33990893141711337
final-loop,D,5,1.5,bin_only,ln10_10_As,bin05:DESI-ELG:b1_sigma8,-0.0021883692935152806,-0.6897688878768442
final-loop,D,5,1.5,bin_only,ln10_10_As,bin05:DESI-QSO:b1_sigma8,-0.002470974396305568,-0.6292869970265463
final-loop,D,5,1.5,bin_only,ln10_10_As,bin05:PFS-ELG:b1_sigma8,-0.0018886322601997145,-0.6000213070904423
final-loop,D,5,1.5,bin_only,Mnu,ln10_10_As,0.02615295014036768,0.729370417182973
final-loop,D,5,1.5,bin_only,Mnu,Mnu,0.0807155407709691,0.9999999999999998
final-loop,D,5,1.5,bin_only,Mnu,Omegam,0.004800873771961822,0.7946829065903541
final-loop,D,5,1.5,bin_only,Mnu,bin05:DESI-ELG:b1_sigma8,-0.002191127029405388,-0.30680746762038413
final-loop,D,5,1.5,bin_only,Mnu,bin05:DESI-QSO:b1_sigma8,-0.002481738344537088,-0.28077076416176144
final-loop,D,5,1.5,bin_only,Mnu,bin05:PFS-ELG:b1_sigma8,-0.0020099038525822717,-0.28366772919766514
final-loop,D,5,1.5,bin_only,Omegam,ln10_10_As,0.0009122300460206394,0.33990893141711337
final-loop,D,5,1.5,bin_only,Omegam,Mnu,0.004800873771961822,0.7946829065903542
final-loop,D,5,1.5,bin_only,Omegam,Omegam,0.00045216367586901885,0.9999999999999999
final-loop,D,5,1.5,bin_only,Omegam,bin05:DESI-ELG:b1_sigma8,9.529640059722502e-05,0.17828122606216218
final-loop,D,5,1.5,bin_only,Omegam,bin05:DESI-QSO:b1_sigma8,0.00011928796549538374,0.1803114349845299
final-loop,D,5,1.5,bin_only,Omegam,bin05:PFS-ELG:b1_sigma8,4.6475533412265785e-05,0.08763745909809509
final-loop,D,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,ln10_10_As,-0.0021883692935152806,-0.6897688878768442
final-loop,D,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Mnu,-0.002191127029405388,-0.30680746762038413
final-loop,D,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,Omegam,9.529640059722502e-05,0.17828122606216218
final-loop,D,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0006318967180643725,0.9999999999999999
final-loop,D,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0005518245054879747,0.7055899825715288
final-loop,D,5,1.5,bin_only,bin05:DESI-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.0003934633270587941,0.6276166261238127
final-loop,D,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,ln10_10_As,-0.002470974396305568,-0.6292869970265463
final-loop,D,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Mnu,-0.002481738344537088,-0.2807707641617615
final-loop,D,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,Omegam,0.00011928796549538374,0.1803114349845299
final-loop,D,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0005518245054879747,0.7055899825715288
final-loop,D,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0009679458296638191,0.9999999999999999
final-loop,D,5,1.5,bin_only,bin05:DESI-QSO:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.0004514914981378834,0.5818851581545738
final-loop,D,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,ln10_10_As,-0.0018886322601997145,-0.6000213070904423
final-loop,D,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,Mnu,-0.0020099038525822717,-0.2836677291976652
final-loop,D,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,Omegam,4.6475533412265785e-05,0.08763745909809509
final-loop,D,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,bin05:DESI-ELG:b1_sigma8,0.0003934633270587941,0.6276166261238129
final-loop,D,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,bin05:DESI-QSO:b1_sigma8,0.0004514914981378834,0.5818851581545738
final-loop,D,5,1.5,bin_only,bin05:PFS-ELG:b1_sigma8,bin05:PFS-ELG:b1_sigma8,0.000621975875850543,1.0000000000000002
final-loop,D,6,1.8,global,ln10_10_As,ln10_10_As,0.002135639673304219,1.0
final-loop,D,6,1.8,global,ln10_10_As,Mnu,0.0041259127872209774,0.7813578736243161
final-loop,D,6,1.8,global,ln10_10_As,Omegam,0.0001806496888732854,0.4977277882320489
final-loop,D,6,1.8,global,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.0002984113001307177,-0.3593222656662955
final-loop,D,6,1.8,global,Mnu,ln10_10_As,0.0041259127872209774,0.781357873624316
final-loop,D,6,1.8,global,Mnu,Mnu,0.013056059532210493,1.0000000000000002
final-loop,D,6,1.8,global,Mnu,Omegam,0.0007658776172509207,0.8534380012170908
final-loop,D,6,1.8,global,Mnu,bin06:DESI-QSO:b1_sigma8,-0.0004195368538233951,-0.20431342814185957
final-loop,D,6,1.8,global,Omegam,ln10_10_As,0.0001806496888732854,0.49772778823204883
final-loop,D,6,1.8,global,Omegam,Mnu,0.0007658776172509207,0.8534380012170908
final-loop,D,6,1.8,global,Omegam,Omegam,6.168260113656855e-05,1.0
final-loop,D,6,1.8,global,Omegam,bin06:DESI-QSO:b1_sigma8,8.213530020729607e-07,0.005819442262693819
final-loop,D,6,1.8,global,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.0002984113001307177,-0.3593222656662955
final-loop,D,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Mnu,-0.0004195368538233951,-0.20431342814185954
final-loop,D,6,1.8,global,bin06:DESI-QSO:b1_sigma8,Omegam,8.213530020729607e-07,0.005819442262693818
final-loop,D,6,1.8,global,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.0003229492577771859,1.0
final-loop,D,6,1.8,bin_only,ln10_10_As,ln10_10_As,0.03425682506398152,1.0
final-loop,D,6,1.8,bin_only,ln10_10_As,Mnu,0.04965152959454119,0.6666431155525898
final-loop,D,6,1.8,bin_only,ln10_10_As,Omegam,0.002646390994647285,0.47366182952159247
final-loop,D,6,1.8,bin_only,ln10_10_As,bin06:DESI-QSO:b1_sigma8,-0.004105713746538286,-0.6914739382372836
final-loop,D,6,1.8,bin_only,Mnu,ln10_10_As,0.04965152959454119,0.6666431155525898
final-loop,D,6,1.8,bin_only,Mnu,Mnu,0.1619315069347871,1.0000000000000002
final-loop,D,6,1.8,bin_only,Mnu,Omegam,0.010646387235273884,0.876444687248689
final-loop,D,6,1.8,bin_only,Mnu,bin06:DESI-QSO:b1_sigma8,-0.003783041901223639,-0.29304625603873996
final-loop,D,6,1.8,bin_only,Omegam,ln10_10_As,0.002646390994647285,0.47366182952159247
final-loop,D,6,1.8,bin_only,Omegam,Mnu,0.010646387235273884,0.876444687248689
final-loop,D,6,1.8,bin_only,Omegam,Omegam,0.0009112218685749998,0.9999999999999999
final-loop,D,6,1.8,bin_only,Omegam,bin06:DESI-QSO:b1_sigma8,5.3267445005689474e-05,0.055006055609986844
final-loop,D,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,ln10_10_As,-0.004105713746538286,-0.6914739382372836
final-loop,D,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Mnu,-0.003783041901223639,-0.2930462560387399
final-loop,D,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,Omegam,5.3267445005689474e-05,0.055006055609986844
final-loop,D,6,1.8,bin_only,bin06:DESI-QSO:b1_sigma8,bin06:DESI-QSO:b1_sigma8,0.0010291497937342613,1.0000000000000002
final-loop,D,7,2.05,global,ln10_10_As,ln10_10_As,0.002135639673304219,1.0
final-loop,D,7,2.05,global,ln10_10_As,Mnu,0.0041259127872209774,0.7813578736243161
final-loop,D,7,2.05,global,ln10_10_As,Omegam,0.0001806496888732854,0.4977277882320489
final-loop,D,7,2.05,global,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.000262485578361288,-0.20388826018251346
final-loop,D,7,2.05,global,Mnu,ln10_10_As,0.0041259127872209774,0.781357873624316
final-loop,D,7,2.05,global,Mnu,Mnu,0.013056059532210493,1.0000000000000002
final-loop,D,7,2.05,global,Mnu,Omegam,0.0007658776172509207,0.8534380012170908
final-loop,D,7,2.05,global,Mnu,bin07:DESI-QSO:b1_sigma8,-0.0003871499084382189,-0.12162528274980318
final-loop,D,7,2.05,global,Omegam,ln10_10_As,0.0001806496888732854,0.49772778823204883
final-loop,D,7,2.05,global,Omegam,Mnu,0.0007658776172509207,0.8534380012170908
final-loop,D,7,2.05,global,Omegam,Omegam,6.168260113656855e-05,1.0
final-loop,D,7,2.05,global,Omegam,bin07:DESI-QSO:b1_sigma8,-2.6993261973092053e-06,-0.012337432588699414
final-loop,D,7,2.05,global,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.000262485578361288,-0.20388826018251346
final-loop,D,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Mnu,-0.0003871499084382189,-0.12162528274980318
final-loop,D,7,2.05,global,bin07:DESI-QSO:b1_sigma8,Omegam,-2.6993261973092053e-06,-0.012337432588699414
final-loop,D,7,2.05,global,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0007760656732911168,1.0000000000000002
final-loop,D,7,2.05,bin_only,ln10_10_As,ln10_10_As,0.14127737692475645,1.0
final-loop,D,7,2.05,bin_only,ln10_10_As,Mnu,0.20274105026137373,0.7196027440279257
final-loop,D,7,2.05,bin_only,ln10_10_As,Omegam,0.011352410613407611,0.5523383579982296
final-loop,D,7,2.05,bin_only,ln10_10_As,bin07:DESI-QSO:b1_sigma8,-0.014941379322296661,-0.7475151240159935
final-loop,D,7,2.05,bin_only,Mnu,ln10_10_As,0.20274105026137373,0.7196027440279257
final-loop,D,7,2.05,bin_only,Mnu,Mnu,0.5618561507782,1.0
final-loop,D,7,2.05,bin_only,Mnu,Omegam,0.035392935494613066,0.8634902530865384
final-loop,D,7,2.05,bin_only,Mnu,bin07:DESI-QSO:b1_sigma8,-0.017508979378824223,-0.43925211902965366
final-loop,D,7,2.05,bin_only,Omegam,ln10_10_As,0.011352410613407611,0.5523383579982296
final-loop,D,7,2.05,bin_only,Omegam,Mnu,0.035392935494613066,0.8634902530865384
final-loop,D,7,2.05,bin_only,Omegam,Omegam,0.0029901512053411884,1.0
final-loop,D,7,2.05,bin_only,Omegam,bin07:DESI-QSO:b1_sigma8,-0.0003450996740095511,-0.11867618523821188
final-loop,D,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,ln10_10_As,-0.014941379322296661,-0.7475151240159935
final-loop,D,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Mnu,-0.017508979378824223,-0.4392521190296537
final-loop,D,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,Omegam,-0.0003450996740095511,-0.1186761852382119
final-loop,D,7,2.05,bin_only,bin07:DESI-QSO:b1_sigma8,bin07:DESI-QSO:b1_sigma8,0.0028279308934359352,1.0


==> anc/per_bin_covariances.json <==
{
  "semantics": {
    "global": "Submatrix of the full inverse using all eight bins; all other fitted coordinates marginalized.",
    "bin_only": "Only this bin likelihood plus priors once; invert all local coordinates before selecting cosmology and linear biases.",
    "cosmology": [
      "ln10_10_As",
      "Mnu",
      "Omegam"
    ],
    "fixed_cosmology": [
      "h",
      "omega_b",
      "n_s"
    ],
    "rho": "C_ij / sqrt(C_ii C_jj), never normalized Fisher entries.",
    "not_additive": "The bin-only matrices include the cosmology prior each time and must not be summed."
  },
  "cases": [
    "A",
    "B",
    "C",
    "D"
  ],
  "grids": [
    "shell304",
    "final-loop"
  ],
  "matrices": {
    "shell304/A": [
      {
        "nominal_bin_index": 0,
        "nominal_bin": [
          0.4,
          0.6
        ],
        "model_redshift": 0.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin00:DESI-LRG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0024571035543771605,
            0.004619562763949941,
            0.00020591556944886535,
            -0.00041163553160974503
          ],
          [
            0.004619562763949941,
            0.014774188863203492,
            0.0008786091682163295,
            -0.0004595016820439659
          ],
          [
            0.00020591556944886535,
            0.0008786091682163295,
            7.109196897279122e-05,
            1.9641739404180858e-05
          ],
          [
            -0.00041163553160974503,
            -0.0004595016820439659,
            1.9641739404180858e-05,
            0.0005651505869613223
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.766720929875085,
            0.492682553693321,
            -0.3493164465550492
          ],
          [
            0.766720929875085,
            1.0,
            0.8573016038705047,
            -0.15902052787304238
          ],
          [
            0.492682553693321,
            0.8573016038705046,
            1.0,
            0.09799131413914484
          ],
          [
            -0.3493164465550492,
            -0.15902052787304236,
            0.09799131413914484,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.046331867561581745,
            0.08987006817906867,
            0.0047500158390609195,
            -0.006311314317680819
          ],
          [
            0.08987006817906867,
            0.27367691527230903,
            0.01653326197190553,
            -0.0085325042287447
          ],
          [
            0.0047500158390609195,
            0.01653326197190553,
            0.001179725038535149,
            -6.212173876306995e-05
          ],
          [
            -0.006311314317680819,
            -0.0085325042287447,
            -6.212173876306995e-05,
            0.0020524750251679396
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.7980977473299105,
            0.6424876088166528,
            -0.6472036618044553
          ],
          [
            0.7980977473299103,
            1.0000000000000002,
            0.9201297351762915,
            -0.36001325297676157
          ],
          [
            0.6424876088166528,
            0.9201297351762914,
            0.9999999999999998,
            -0.03992218141362382
          ],
          [
            -0.6472036618044554,
            -0.36001325297676157,
            -0.03992218141362382,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 1,
        "nominal_bin": [
          0.6,
          0.8
        ],
        "model_redshift": 0.7,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin01:DESI-LRG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0024571035543771605,
            0.004619562763949941,
            0.00020591556944886535,
            -0.00042954370807033506
          ],
          [
            0.004619562763949941,
            0.014774188863203492,
            0.0008786091682163295,
            -0.000701472480453665
          ],
          [
            0.00020591556944886535,
            0.0008786091682163295,
            7.109196897279122e-05,
            -6.293179936124839e-06
          ],
          [
            -0.00042954370807033506,
            -0.000701472480453665,
            -6.293179936124839e-06,
            0.0002559079222155742
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.766720929875085,
            0.492682553693321,
            -0.5416936772879813
          ],
          [
            0.766720929875085,
            1.0,
            0.8573016038705047,
            -0.3607588129826616
          ],
          [
            0.492682553693321,
            0.8573016038705046,
            1.0,
            -0.04665712913992693
          ],
          [
            -0.5416936772879813,
            -0.36075881298266166,
            -0.04665712913992693,
            0.9999999999999998
          ]
        ],
        "bin_only_covariance": [
          [
            0.030092433746669825,
            0.05628675954338426,
            0.002985128793446495,
            -0.004539552398617651
          ],
          [
            0.05628675954338426,
            0.1563705184972952,
            0.009187811231614107,
            -0.008375738320570111
          ],
          [
            0.002985128793446495,
            0.009187811231614107,
            0.0006533955999405406,
            -0.0002884837676198439
          ],
          [
            -0.004539552398617651,
            -0.008375738320570111,
            -0.0002884837676198439,
            0.001061842967452142
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.820540746582388,
            0.673203420957681,
            -0.8030715290669524
          ],
          [
            0.820540746582388,
            1.0,
            0.9089636647642323,
            -0.6500032300354197
          ],
          [
            0.673203420957681,
            0.9089636647642324,
            1.0000000000000002,
            -0.34634038152065727
          ],
          [
            -0.8030715290669524,
            -0.6500032300354198,
            -0.3463403815206572,
            0.9999999999999998
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 2,
        "nominal_bin": [
          0.8,
          1.0
        ],
        "model_redshift": 0.9,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin02:DESI-ELG:b1_sigma8",
          "bin02:DESI-LRG:b1_sigma8",
          "bin02:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0024571035543771605,
            0.004619562763949941,
            0.00020591556944886535,
            -0.0002989783601844464,
            -0.0003830061235960158,
            -0.00032427383271423923
          ],
          [
            0.004619562763949941,
            0.014774188863203492,
            0.0008786091682163295,
            -0.0003665536162395757,
            -0.0005004739435115027,
            -0.00037366332605891277
          ],
          [
            0.00020591556944886535,
            0.0008786091682163295,
            7.109196897279122e-05,
            -1.061502394360621e-06,
            9.83494959517678e-06,
            6.8360486622517085e-06
          ],
          [
            -0.0002989783601844464,
            -0.0003665536162395757,
            -1.061502394360621e-06,
            0.00012791946977649968,
            0.00014444839695581385,
            0.00010409898325965546
          ],
          [
            -0.0003830061235960158,
            -0.0005004739435115027,
            9.83494959517678e-06,
            0.00014444839695581385,
            0.00035293143877795414,
            0.00016508630501703994
          ],
          [
            -0.00032427383271423923,
            -0.00037366332605891277,
            6.8360486622517085e-06,
            0.00010409898325965546,
            0.00016508630501703994,
            0.0009821772349632141
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.766720929875085,
            0.492682553693321,
            -0.5332854076456215,
            -0.41129062876971884,
            -0.20873979023923028
          ],
          [
            0.766720929875085,
            1.0,
            0.8573016038705047,
            -0.2666351247163258,
            -0.2191716993421732,
            -0.0980920295110029
          ],
          [
            0.492682553693321,
            0.8573016038705046,
            1.0,
            -0.011131210135903215,
            0.06208929002573527,
            0.025870209300529516
          ],
          [
            -0.5332854076456215,
            -0.2666351247163257,
            -0.011131210135903215,
            1.0,
            0.6798282818995304,
            0.2936859907694273
          ],
          [
            -0.41129062876971884,
            -0.2191716993421732,
            0.06208929002573528,
            0.6798282818995304,
            1.0,
            0.2803954370855921
          ],
          [
            -0.20873979023923028,
            -0.0980920295110029,
            0.025870209300529516,
            0.2936859907694273,
            0.28039543708559217,
            0.9999999999999998
          ]
        ],
        "bin_only_covariance": [
          [
            0.011152944866903913,
            0.022102531707351353,
            0.0008969724586258388,
            -0.0013955537548886862,
            -0.0019183951912310209,
            -0.0015644344971293214
          ],
          [
            0.022102531707351353,
            0.07356090386650069,
            0.0042879005881999235,
            -0.0017471517901197088,
            -0.0025433757723846936,
            -0.0018325077052257547
          ],
          [
            0.0008969724586258388,
            0.0042879005881999235,
            0.00033984120162626615,
            6.102606039034622e-06,
            4.746266696581739e-05,
            4.021900559005669e-05
          ],
          [
            -0.0013955537548886862,
            -0.0017471517901197088,
            6.102606039034622e-06,
            0.0003087752438607051,
            0.00041528105119700213,
            0.0003217841744288877
          ],
          [
            -0.0019183951912310209,
            -0.0025433757723846936,
            4.746266696581739e-05,
            0.00041528105119700213,
            0.0007904839128266703,
            0.0005041365844200572
          ],
          [
            -0.0015644344971293214,
            -0.0018325077052257547,
            4.021900559005669e-05,
            0.0003217841744288877,
            0.0005041365844200572,
            0.001250301049093634
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.7716559622507586,
            0.46072981272406255,
            -0.7520220162988582,
            -0.6460955970412138,
            -0.41894335709863856
          ],
          [
            0.7716559622507586,
            1.0,
            0.8575968244285236,
            -0.3665944387170093,
            -0.3335342854033531,
            -0.19107989024924948
          ],
          [
            0.4607298127240626,
            0.8575968244285236,
            1.0,
            0.01883892349461243,
            0.09157303423341308,
            0.06170012095213464
          ],
          [
            -0.7520220162988583,
            -0.36659443871700925,
            0.01883892349461243,
            0.9999999999999998,
            0.8405709184933369,
            0.517888356333464
          ],
          [
            -0.6460955970412138,
            -0.3335342854033531,
            0.09157303423341308,
            0.8405709184933369,
            0.9999999999999999,
            0.5071009204780021
          ],
          [
            -0.41894335709863856,
            -0.19107989024924948,
            0.061700120952134646,
            0.5178883563334641,
            0.5071009204780021,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 36,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 3,
        "nominal_bin": [
          1.0,
          1.2
        ],
        "model_redshift": 1.1,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin03:DESI-ELG:b1_sigma8",
          "bin03:DESI-LRG:b1_sigma8",
          "bin03:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0024571035543771605,
            0.004619562763949941,
            0.00020591556944886535,
            -0.00024660371686115716,
            -0.0003195174034722525,
            -0.000316413930882177
          ],
          [
            0.004619562763949941,
            0.014774188863203492,
            0.0008786091682163295,
            -0.0004589593019308904,
            -0.0005008295478208125,
            -0.0004649019724370001
          ],
          [
            0.00020591556944886535,
            0.0008786091682163295,
            7.109196897279122e-05,
            -1.2810748969618932e-05,
            3.066848757832327e-06,
            -1.2191042694917192e-06
          ],
          [
            -0.00024660371686115716,
            -0.0004589593019308904,
            -1.2810748969618932e-05,
            5.54881458568147e-05,
            6.716514705049222e-05,
            6.430474409002495e-05
          ],
          [
            -0.0003195174034722525,
            -0.0005008295478208125,
            3.066848757832327e-06,
            6.716514705049222e-05,
            0.0006628540633871686,
            0.00010561794434705669
          ],
          [
            -0.000316413930882177,
            -0.0004649019724370001,
            -1.2191042694917192e-06,
            6.430474409002495e-05,
            0.00010561794434705669,
            0.0007050103027542799
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.766720929875085,
            0.492682553693321,
            -0.6678636112991481,
            -0.25036512138324857,
            -0.24040646039402402
          ],
          [
            0.766720929875085,
            1.0,
            0.8573016038705047,
            -0.5068999478822237,
            -0.1600402269898915,
            -0.14404952605251453
          ],
          [
            0.492682553693321,
            0.8573016038705046,
            1.0,
            -0.20396898901130334,
            0.014127754074172525,
            -0.00544543839375981
          ],
          [
            -0.6678636112991482,
            -0.5068999478822237,
            -0.20396898901130334,
            0.9999999999999999,
            0.3502151278974933,
            0.32512111514944897
          ],
          [
            -0.2503651213832485,
            -0.16004022698989148,
            0.014127754074172525,
            0.3502151278974933,
            1.0,
            0.154500901284201
          ],
          [
            -0.24040646039402402,
            -0.1440495260525145,
            -0.00544543839375981,
            0.32512111514944897,
            0.154500901284201,
            0.9999999999999999
          ]
        ],
        "bin_only_covariance": [
          [
            0.011278007940966055,
            0.023227684890158834,
            0.0010594871016086959,
            -0.0011562276411756322,
            -0.001508748575999786,
            -0.0014603612833367838
          ],
          [
            0.023227684890158834,
            0.0714035358992893,
            0.0040747238506619815,
            -0.0023681602776707907,
            -0.0027351702781871017,
            -0.002514442305781827
          ],
          [
            0.0010594871016086959,
            0.0040747238506619815,
            0.0003234265660851,
            -6.96172700023721e-05,
            -1.3231106003854284e-06,
            -2.244517678351178e-05
          ],
          [
            -0.0011562276411756322,
            -0.0023681602776707907,
            -6.96172700023721e-05,
            0.00016536171055869504,
            0.0002367489527072396,
            0.00021428337522129174
          ],
          [
            -0.001508748575999786,
            -0.0027351702781871017,
            -1.3231106003854284e-06,
            0.0002367489527072396,
            0.0009638170076977723,
            0.00035823927095320166
          ],
          [
            -0.0014603612833367838,
            -0.002514442305781827,
            -2.244517678351178e-05,
            0.00021428337522129174,
            0.00035823927095320166,
            0.0009239579705885121
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.8185210796204918,
            0.554742744770473,
            -0.8466612266732922,
            -0.45761829886787886,
            -0.45239521671705607
          ],
          [
            0.8185210796204918,
            1.0000000000000002,
            0.8479114056892872,
            -0.689181728331941,
            -0.32970627778891304,
            -0.3095677479052847
          ],
          [
            0.554742744770473,
            0.8479114056892872,
            0.9999999999999998,
            -0.3010313080766827,
            -0.0023697962678727257,
            -0.04105906707755252
          ],
          [
            -0.8466612266732922,
            -0.689181728331941,
            -0.3010313080766827,
            0.9999999999999999,
            0.5930254006645533,
            0.5482073982572605
          ],
          [
            -0.45761829886787886,
            -0.32970627778891304,
            -0.0023697962678727257,
            0.5930254006645534,
            1.0,
            0.3796206176320035
          ],
          [
            -0.45239521671705607,
            -0.3095677479052847,
            -0.04105906707755252,
            0.5482073982572605,
            0.3796206176320035,
            1.0
          ]
        ],
        "local_parameter_count": 36,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 4,
        "nominal_bin": [
          1.2,
          1.4
        ],
        "model_redshift": 1.2999999999999998,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin04:DESI-ELG:b1_sigma8",
          "bin04:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0024571035543771605,
            0.004619562763949941,
            0.00020591556944886535,
            -0.0003173636338355492,
            -0.0003424925127743177
          ],
          [
            0.004619562763949941,
            0.014774188863203492,
            0.0008786091682163295,
            -0.0003773393900444096,
            -0.00043708321276733175
          ],
          [
            0.00020591556944886535,
            0.0008786091682163295,
            7.109196897279122e-05,
            5.153142626226405e-06,
            4.785144703911954e-06
          ],
          [
            -0.0003173636338355492,
            -0.0003773393900444096,
            5.153142626226405e-06,
            0.00021407345855873697,
            0.00012412452399971702
          ],
          [
            -0.0003424925127743177,
            -0.00043708321276733175,
            4.785144703911954e-06,
            0.00012412452399971702,
            0.0006243071451955984
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.766720929875085,
            0.492682553693321,
            -0.4375866030176836,
            -0.2765286917506446
          ],
          [
            0.766720929875085,
            1.0,
            0.8573016038705047,
            -0.21217729436560634,
            -0.14391734905073808
          ],
          [
            0.492682553693321,
            0.8573016038705046,
            1.0,
            0.041771539223158995,
            0.022713583163658516
          ],
          [
            -0.4375866030176836,
            -0.21217729436560634,
            0.041771539223159,
            1.0000000000000002,
            0.33952912210647584
          ],
          [
            -0.2765286917506446,
            -0.14391734905073808,
            0.022713583163658516,
            0.33952912210647584,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.014313342740044664,
            0.022975982963650676,
            0.0006507698008222108,
            -0.0022196820465622165,
            -0.002402814859383825
          ],
          [
            0.022975982963650676,
            0.07972820696332442,
            0.004927493143732655,
            -0.0015987758821183972,
            -0.0018983881657995514
          ],
          [
            0.0006507698008222108,
            0.004927493143732655,
            0.00048667220928245763,
            0.00018140523076444804,
            0.00019296669786335072
          ],
          [
            -0.0022196820465622165,
            -0.0015987758821183972,
            0.00018140523076444804,
            0.0006889611236813754,
            0.0006418603995741323
          ],
          [
            -0.002402814859383825,
            -0.0018983881657995514,
            0.00019296669786335072,
            0.0006418603995741323,
            0.001190375075464478
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999999,
            0.6801388246092743,
            0.24656906151323804,
            -0.7068428604613609,
            -0.582113754556635
          ],
          [
            0.6801388246092742,
            0.9999999999999998,
            0.7910460321333144,
            -0.2157169302131509,
            -0.19486646500932012
          ],
          [
            0.24656906151323804,
            0.7910460321333144,
            1.0,
            0.31328108470259125,
            0.2535258100546941
          ],
          [
            -0.7068428604613609,
            -0.2157169302131509,
            0.31328108470259125,
            1.0,
            0.708763446749335
          ],
          [
            -0.5821137545566349,
            -0.19486646500932014,
            0.2535258100546941,
            0.7087634467493349,
            1.0
          ]
        ],
        "local_parameter_count": 25,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 5,
        "nominal_bin": [
          1.4,
          1.6
        ],
        "model_redshift": 1.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin05:DESI-ELG:b1_sigma8",
          "bin05:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0024571035543771605,
            0.004619562763949941,
            0.00020591556944886535,
            -0.0003293690079825763,
            -0.0003405437387132987
          ],
          [
            0.004619562763949941,
            0.014774188863203492,
            0.0008786091682163295,
            -0.0004220160477199967,
            -0.0004554036746279025
          ],
          [
            0.00020591556944886535,
            0.0008786091682163295,
            7.109196897279122e-05,
            2.905365917301063e-06,
            1.7671339265152146e-06
          ],
          [
            -0.0003293690079825763,
            -0.0004220160477199967,
            2.905365917301063e-06,
            0.0003090914326249114,
            0.00011744999226432982
          ],
          [
            -0.0003405437387132987,
            -0.0004554036746279025,
            1.7671339265152146e-06,
            0.00011744999226432982,
            0.0005351380083440181
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.766720929875085,
            0.492682553693321,
            -0.3779440546445845,
            -0.2969807301250284
          ],
          [
            0.766720929875085,
            1.0,
            0.8573016038705047,
            -0.19748479292454738,
            -0.16196150673792686
          ],
          [
            0.492682553693321,
            0.8573016038705046,
            1.0,
            0.019599594329213536,
            0.009059960296879627
          ],
          [
            -0.3779440546445845,
            -0.19748479292454738,
            0.019599594329213536,
            1.0,
            0.2887863154881547
          ],
          [
            -0.2969807301250284,
            -0.16196150673792686,
            0.009059960296879627,
            0.28878631548815475,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.020761826495281237,
            0.03365080834019547,
            0.0012046213721980284,
            -0.0030612494665148995,
            -0.0031504032308293352
          ],
          [
            0.03365080834019547,
            0.11066935901599591,
            0.006746509938514415,
            -0.002872085769836435,
            -0.0031158440974276024
          ],
          [
            0.0012046213721980284,
            0.006746509938514415,
            0.000633629412397169,
            0.00015972118422272937,
            0.0001547529187631934
          ],
          [
            -0.0030612494665148995,
            -0.002872085769836435,
            0.00015972118422272937,
            0.0009362854861026257,
            0.0007611171998411094
          ],
          [
            -0.0031504032308293352,
            -0.0031158440974276024,
            0.0001547529187631934,
            0.0007611171998411094,
            0.001196204549137286
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999998,
            0.7020192565469969,
            0.3321238939647329,
            -0.6943233938145696,
            -0.6321652814011466
          ],
          [
            0.7020192565469969,
            1.0,
            0.805652581323163,
            -0.2821496801820096,
            -0.270806632859267
          ],
          [
            0.33212389396473296,
            0.8056525813231629,
            1.0000000000000002,
            0.20736750944087076,
            0.17775362236650163
          ],
          [
            -0.6943233938145696,
            -0.2821496801820096,
            0.20736750944087076,
            1.0,
            0.719191698653793
          ],
          [
            -0.6321652814011466,
            -0.270806632859267,
            0.17775362236650163,
            0.7191916986537928,
            1.0
          ]
        ],
        "local_parameter_count": 25,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 6,
        "nominal_bin": [
          1.6,
          2.0
        ],
        "model_redshift": 1.8,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin06:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0024571035543771605,
            0.004619562763949941,
            0.00020591556944886535,
            -0.0003380695331723588
          ],
          [
            0.004619562763949941,
            0.014774188863203492,
            0.0008786091682163295,
            -0.00045595255198920193
          ],
          [
            0.00020591556944886535,
            0.0008786091682163295,
            7.109196897279122e-05,
            1.4570813931898416e-06
          ],
          [
            -0.0003380695331723588,
            -0.00045595255198920193,
            1.4570813931898416e-06,
            0.00033048128346772914
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.766720929875085,
            0.492682553693321,
            -0.37516375109146294
          ],
          [
            0.766720929875085,
            1.0,
            0.8573016038705047,
            -0.20634521069661008
          ],
          [
            0.492682553693321,
            0.8573016038705046,
            1.0,
            0.009506050271636243
          ],
          [
            -0.37516375109146294,
            -0.20634521069661008,
            0.009506050271636243,
            0.9999999999999998
          ]
        ],
        "bin_only_covariance": [
          [
            0.034256792095639026,
            0.04965143449639884,
            0.0026463815843893947,
            -0.004105715568981332
          ],
          [
            0.04965143449639884,
            0.16193126324488238,
            0.01064636144789074,
            -0.0037830491450652165
          ],
          [
            0.0026463815843893947,
            0.01064636144789074,
            0.0009112192783945703,
            5.326684820448384e-05
          ],
          [
            -0.004105715568981332,
            -0.0037830491450652165,
            5.326684820448384e-05,
            0.0010291497177357283
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.6666426611213191,
            0.4736610463574498,
            -0.6914746034331822
          ],
          [
            0.6666426611213191,
            1.0,
            0.876444469489575,
            -0.2930470484921134
          ],
          [
            0.4736610463574498,
            0.8764444694895749,
            1.0000000000000002,
            0.05500551953821297
          ],
          [
            -0.6914746034331821,
            -0.2930470484921133,
            0.05500551953821297,
            0.9999999999999998
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 7,
        "nominal_bin": [
          2.0,
          2.1
        ],
        "model_redshift": 2.05,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin07:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0024571035543771605,
            0.004619562763949941,
            0.00020591556944886535,
            -0.0002982644186996028
          ],
          [
            0.004619562763949941,
            0.014774188863203492,
            0.0008786091682163295,
            -0.0004232216308308563
          ],
          [
            0.00020591556944886535,
            0.0008786091682163295,
            7.109196897279122e-05,
            -2.6897630814414497e-06
          ],
          [
            -0.0002982644186996028,
            -0.0004232216308308563,
            -2.6897630814414497e-06,
            0.0007815010516059231
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.766720929875085,
            0.492682553693321,
            -0.21524096677736465
          ],
          [
            0.766720929875085,
            1.0,
            0.8573016038705047,
            -0.12455215605046088
          ],
          [
            0.492682553693321,
            0.8573016038705046,
            1.0,
            -0.011411401177623645
          ],
          [
            -0.21524096677736465,
            -0.12455215605046088,
            -0.011411401177623643,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.1412773209460371,
            0.20274094332259168,
            0.011352392965296308,
            -0.014941393412611638
          ],
          [
            0.20274094332259168,
            0.5618560043819841,
            0.035392896084553184,
            -0.01750902790950843
          ],
          [
            0.011352392965296308,
            0.035392896084553184,
            0.002990145685390748,
            -0.00034510344258309575
          ],
          [
            -0.014941393412611638,
            -0.01750902790950843,
            -0.00034510344258309575,
            0.0028279317342682912
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.719602600776978,
            0.5523381185974383,
            -0.747515865917724
          ],
          [
            0.719602600776978,
            0.9999999999999999,
            0.8634902011049072,
            -0.43925332845465515
          ],
          [
            0.5523381185974383,
            0.8634902011049072,
            1.0,
            -0.11867757311021701
          ],
          [
            -0.7475158659177241,
            -0.4392533284546551,
            -0.118677573110217,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 157
      }
    ],
    "shell304/B": [
      {
        "nominal_bin_index": 0,
        "nominal_bin": [
          0.4,
          0.6
        ],
        "model_redshift": 0.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin00:DESI-LRG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553754296677445,
            0.004329302131917232,
            0.0001906981870175677,
            -0.0003844018726180147
          ],
          [
            0.004329302131917232,
            0.013760264891882527,
            0.0008128789249312777,
            -0.00044238799425199386
          ],
          [
            0.0001906981870175677,
            0.0008128789249312777,
            6.584592541570403e-05,
            1.8295679900354834e-05
          ],
          [
            -0.0003844018726180147,
            -0.00044238799425199386,
            1.8295679900354834e-05,
            0.0005570475895991142
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771325070565425,
            0.4948489907965594,
            -0.34294930143916036
          ],
          [
            0.7771325070565425,
            1.0,
            0.8539806178226957,
            -0.15978786188254404
          ],
          [
            0.4948489907965595,
            0.8539806178226956,
            1.0000000000000002,
            0.09552959812451481
          ],
          [
            -0.3429493014391603,
            -0.15978786188254404,
            0.09552959812451481,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.046331867561581745,
            0.08987006817906867,
            0.0047500158390609195,
            -0.006311314317680819
          ],
          [
            0.08987006817906867,
            0.27367691527230903,
            0.01653326197190553,
            -0.0085325042287447
          ],
          [
            0.0047500158390609195,
            0.01653326197190553,
            0.001179725038535149,
            -6.212173876306995e-05
          ],
          [
            -0.006311314317680819,
            -0.0085325042287447,
            -6.212173876306995e-05,
            0.0020524750251679396
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.7980977473299105,
            0.6424876088166528,
            -0.6472036618044553
          ],
          [
            0.7980977473299103,
            1.0000000000000002,
            0.9201297351762915,
            -0.36001325297676157
          ],
          [
            0.6424876088166528,
            0.9201297351762914,
            0.9999999999999998,
            -0.03992218141362382
          ],
          [
            -0.6472036618044554,
            -0.36001325297676157,
            -0.03992218141362382,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 1,
        "nominal_bin": [
          0.6,
          0.8
        ],
        "model_redshift": 0.7,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin01:DESI-LRG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553754296677445,
            0.004329302131917232,
            0.0001906981870175677,
            -0.0004009281035714209
          ],
          [
            0.004329302131917232,
            0.013760264891882527,
            0.0008128789249312777,
            -0.0006642818752712171
          ],
          [
            0.0001906981870175677,
            0.0008128789249312777,
            6.584592541570403e-05,
            -5.734149553503901e-06
          ],
          [
            -0.0004009281035714209,
            -0.0006642818752712171,
            -5.734149553503901e-06,
            0.0002498721439287658
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771325070565425,
            0.4948489907965594,
            -0.5340699661490161
          ],
          [
            0.7771325070565425,
            1.0,
            0.8539806178226957,
            -0.35824495593325506
          ],
          [
            0.4948489907965595,
            0.8539806178226956,
            1.0000000000000002,
            -0.044703923501311034
          ],
          [
            -0.5340699661490161,
            -0.35824495593325506,
            -0.044703923501311034,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.030092433746669825,
            0.05628675954338426,
            0.002985128793446495,
            -0.004539552398617651
          ],
          [
            0.05628675954338426,
            0.1563705184972952,
            0.009187811231614107,
            -0.008375738320570111
          ],
          [
            0.002985128793446495,
            0.009187811231614107,
            0.0006533955999405406,
            -0.0002884837676198439
          ],
          [
            -0.004539552398617651,
            -0.008375738320570111,
            -0.0002884837676198439,
            0.001061842967452142
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.820540746582388,
            0.673203420957681,
            -0.8030715290669524
          ],
          [
            0.820540746582388,
            1.0,
            0.9089636647642323,
            -0.6500032300354197
          ],
          [
            0.673203420957681,
            0.9089636647642324,
            1.0000000000000002,
            -0.34634038152065727
          ],
          [
            -0.8030715290669524,
            -0.6500032300354198,
            -0.3463403815206572,
            0.9999999999999998
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 2,
        "nominal_bin": [
          0.8,
          1.0
        ],
        "model_redshift": 0.9,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin02:DESI-ELG:b1_sigma8",
          "bin02:DESI-LRG:b1_sigma8",
          "bin02:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553754296677445,
            0.004329302131917232,
            0.0001906981870175677,
            -0.00024242547651569192,
            -0.00036879915319212137,
            -0.0002881467884996547
          ],
          [
            0.004329302131917232,
            0.013760264891882527,
            0.0008128789249312777,
            -0.00031859829965983895,
            -0.0004961653709083953,
            -0.00039653327318025204
          ],
          [
            0.0001906981870175677,
            0.0008128789249312777,
            6.584592541570403e-05,
            5.037368525835333e-07,
            7.333048358436977e-06,
            6.881876349261988e-07
          ],
          [
            -0.00024242547651569192,
            -0.00031859829965983895,
            5.037368525835333e-07,
            9.690435914018324e-05,
            0.00014601426657217392,
            9.566878433728856e-05
          ],
          [
            -0.00036879915319212137,
            -0.0004961653709083953,
            7.333048358436977e-06,
            0.00014601426657217392,
            0.00031139251676814706,
            0.000173935194602462
          ],
          [
            -0.0002881467884996547,
            -0.00039653327318025204,
            6.881876349261988e-07,
            9.566878433728856e-05,
            0.000173935194602462,
            0.00036267817751631546
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771325070565425,
            0.4948489907965594,
            -0.5185578088835024,
            -0.44007470543789184,
            -0.3185984428019235
          ],
          [
            0.7771325070565425,
            1.0,
            0.8539806178226957,
            -0.2759042558730857,
            -0.23969499574300637,
            -0.1775029296447549
          ],
          [
            0.4948489907965595,
            0.8539806178226956,
            1.0000000000000002,
            0.006306198175607097,
            0.051211324736844144,
            0.004453297407876838
          ],
          [
            -0.5185578088835024,
            -0.2759042558730857,
            0.006306198175607096,
            1.0000000000000002,
            0.840561605275941,
            0.5103144737947187
          ],
          [
            -0.4400747054378918,
            -0.2396949957430064,
            0.05121132473684415,
            0.840561605275941,
            0.9999999999999998,
            0.5175742592906005
          ],
          [
            -0.3185984428019235,
            -0.1775029296447549,
            0.004453297407876838,
            0.5103144737947187,
            0.5175742592906006,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.009582690657596628,
            0.020463658288887132,
            0.0008314794144755161,
            -0.0010760200817635113,
            -0.0017264383398103828,
            -0.0013033399030238535
          ],
          [
            0.020463658288887132,
            0.07007220486567917,
            0.0040610932447079735,
            -0.0015032003796273672,
            -0.0024627771071827694,
            -0.0019105101857511612
          ],
          [
            0.0008314794144755161,
            0.0040610932447079735,
            0.00031961508360016643,
            9.357462903512546e-06,
            3.6124659937949084e-05,
            8.650714826435263e-06
          ],
          [
            -0.0010760200817635113,
            -0.0015032003796273672,
            9.357462903512546e-06,
            0.00022871948228018414,
            0.0003716371967755144,
            0.00025635387268809146
          ],
          [
            -0.0017264383398103828,
            -0.0024627771071827694,
            3.6124659937949084e-05,
            0.0003716371967755144,
            0.0007055776445915636,
            0.00045083089253774276
          ],
          [
            -0.0013033399030238535,
            -0.0019105101857511612,
            8.650714826435263e-06,
            0.00025635387268809146,
            0.00045083089253774276,
            0.0005591441678398864
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.7897082030601242,
            0.4751099588004042,
            -0.7268169763428127,
            -0.6639493216639801,
            -0.5630566054972592
          ],
          [
            0.7897082030601242,
            0.9999999999999998,
            0.8581366217947052,
            -0.37548483853681813,
            -0.3502513438753948,
            -0.30522110917159384
          ],
          [
            0.4751099588004043,
            0.8581366217947051,
            1.0,
            0.03460930682138222,
            0.07607075524112651,
            0.020463337285106315
          ],
          [
            -0.7268169763428127,
            -0.37548483853681813,
            0.03460930682138222,
            1.0000000000000002,
            0.9251138647563331,
            0.7168468865133831
          ],
          [
            -0.6639493216639801,
            -0.3502513438753948,
            0.07607075524112651,
            0.9251138647563331,
            1.0,
            0.7177601819793704
          ],
          [
            -0.5630566054972592,
            -0.30522110917159384,
            0.020463337285106315,
            0.7168468865133832,
            0.7177601819793704,
            1.0
          ]
        ],
        "local_parameter_count": 42,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 3,
        "nominal_bin": [
          1.0,
          1.2
        ],
        "model_redshift": 1.1,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin03:DESI-ELG:b1_sigma8",
          "bin03:DESI-LRG:b1_sigma8",
          "bin03:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553754296677445,
            0.004329302131917232,
            0.0001906981870175677,
            -0.00022700645702023738,
            -0.00031533416622956366,
            -0.00028386860608176393
          ],
          [
            0.004329302131917232,
            0.013760264891882527,
            0.0008128789249312777,
            -0.00042705171715479097,
            -0.0005348212516795818,
            -0.0005373403719269638
          ],
          [
            0.0001906981870175677,
            0.0008128789249312777,
            6.584592541570403e-05,
            -1.1769311793408456e-05,
            -2.769930055933321e-06,
            -1.3362799497469967e-05
          ],
          [
            -0.00022700645702023738,
            -0.00042705171715479097,
            -1.1769311793408456e-05,
            5.240305017740401e-05,
            6.531367766472944e-05,
            5.681230571675671e-05
          ],
          [
            -0.00031533416622956366,
            -0.0005348212516795818,
            -2.769930055933321e-06,
            6.531367766472944e-05,
            0.0004879385219779475,
            7.600998151706471e-05
          ],
          [
            -0.00028386860608176393,
            -0.0005373403719269638,
            -1.3362799497469967e-05,
            5.681230571675671e-05,
            7.600998151706471e-05,
            0.00024407302228288016
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771325070565425,
            0.4948489907965594,
            -0.6603139994661534,
            -0.3005931317632391,
            -0.3826027200981257
          ],
          [
            0.7771325070565425,
            1.0,
            0.8539806178226957,
            -0.5029082871118528,
            -0.2064014318366739,
            -0.2932082493664851
          ],
          [
            0.4948489907965595,
            0.8539806178226956,
            1.0000000000000002,
            -0.2003587586703458,
            -0.01545331995927711,
            -0.10540788752575071
          ],
          [
            -0.6603139994661534,
            -0.5029082871118528,
            -0.2003587586703458,
            0.9999999999999999,
            0.40845413993810165,
            0.5023474971127572
          ],
          [
            -0.3005931317632391,
            -0.2064014318366739,
            -0.01545331995927711,
            0.4084541399381016,
            1.0,
            0.22025622133800538
          ],
          [
            -0.3826027200981257,
            -0.2932082493664851,
            -0.1054078875257507,
            0.5023474971127571,
            0.22025622133800538,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.010739221412523314,
            0.02217575407630388,
            0.0010102675921408915,
            -0.0010916389389161116,
            -0.0015169728434127833,
            -0.0013692332337286197
          ],
          [
            0.02217575407630388,
            0.06666589466875499,
            0.003747481246746771,
            -0.002246526188612341,
            -0.002931815291767364,
            -0.0028367594162668295
          ],
          [
            0.0010102675921408915,
            0.003747481246746771,
            0.00029160363578295003,
            -6.909129591690133e-05,
            -3.7687409114007374e-05,
            -8.029878598457171e-05
          ],
          [
            -0.0010916389389161116,
            -0.002246526188612341,
            -6.909129591690133e-05,
            0.0001539861292441394,
            0.0002241116794522553,
            0.00018752757349725147
          ],
          [
            -0.0015169728434127833,
            -0.002931815291767364,
            -3.7687409114007374e-05,
            0.0002241116794522553,
            0.0007573246914229234,
            0.0002838483091463637
          ],
          [
            -0.0013692332337286197,
            -0.0028367594162668295,
            -8.029878598457171e-05,
            0.00018752757349725147,
            0.0002838483091463637,
            0.0004129496386045254
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.8287816801841975,
            0.5708914728828908,
            -0.8488907852112463,
            -0.5319249356409947,
            -0.6501932975550131
          ],
          [
            0.8287816801841976,
            1.0,
            0.8499456294668861,
            -0.701162738678212,
            -0.4126137453938332,
            -0.5406573408215037
          ],
          [
            0.5708914728828908,
            0.8499456294668862,
            1.0000000000000002,
            -0.3260514006895096,
            -0.08019711708109435,
            -0.23140032622516882
          ],
          [
            -0.8488907852112463,
            -0.701162738678212,
            -0.3260514006895096,
            1.0,
            0.6562701191918392,
            0.7436623382870056
          ],
          [
            -0.5319249356409947,
            -0.4126137453938332,
            -0.08019711708109435,
            0.6562701191918391,
            1.0000000000000002,
            0.5075708916329661
          ],
          [
            -0.6501932975550131,
            -0.5406573408215037,
            -0.23140032622516885,
            0.7436623382870056,
            0.5075708916329661,
            0.9999999999999998
          ]
        ],
        "local_parameter_count": 42,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 4,
        "nominal_bin": [
          1.2,
          1.4
        ],
        "model_redshift": 1.2999999999999998,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin04:DESI-ELG:b1_sigma8",
          "bin04:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553754296677445,
            0.004329302131917232,
            0.0001906981870175677,
            -0.0002881654240342211,
            -0.0003225407761460764
          ],
          [
            0.004329302131917232,
            0.013760264891882527,
            0.0008128789249312777,
            -0.00035513732029525023,
            -0.0003745236576672793
          ],
          [
            0.0001906981870175677,
            0.0008128789249312777,
            6.584592541570403e-05,
            4.601528273927993e-06,
            7.782548862229313e-06
          ],
          [
            -0.0002881654240342211,
            -0.00035513732029525023,
            4.601528273927993e-06,
            0.00020223321720512624,
            0.0001278556326035891
          ],
          [
            -0.0003225407761460764,
            -0.0003745236576672793,
            7.782548862229313e-06,
            0.0001278556326035891,
            0.0004894430197381802
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771325070565425,
            0.4948489907965594,
            -0.42668384721012603,
            -0.30698993343525005
          ],
          [
            0.7771325070565425,
            1.0,
            0.8539806178226957,
            -0.21289069059497698,
            -0.14431610179704527
          ],
          [
            0.4948489907965595,
            0.8539806178226956,
            1.0000000000000002,
            0.03987598248711694,
            0.043351720062473356
          ],
          [
            -0.4266838472101261,
            -0.212890690594977,
            0.039875982487116934,
            1.0000000000000002,
            0.40638956732581394
          ],
          [
            -0.30698993343525005,
            -0.14431610179704527,
            0.04335172006247336,
            0.406389567325814,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.013577882979564951,
            0.021811149776174998,
            0.0006288978603479564,
            -0.002055204245605542,
            -0.002328046650565834
          ],
          [
            0.021811149776174998,
            0.07318818310226483,
            0.004540538539743248,
            -0.0015238411817055338,
            -0.0015662226190888467
          ],
          [
            0.0006288978603479564,
            0.004540538539743248,
            0.0004517595230955872,
            0.0001626449085500121,
            0.00020326352812110676
          ],
          [
            -0.002055204245605542,
            -0.0015238411817055338,
            0.0001626449085500121,
            0.0006305549849204893,
            0.0006238014751929605
          ],
          [
            -0.002328046650565834,
            -0.0015662226190888467,
            0.00020326352812110676,
            0.0006238014751929605,
            0.0010641680200010751
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.6918979540294923,
            0.2539279042621027,
            -0.7023886352611278,
            -0.6124498691791903
          ],
          [
            0.6918979540294923,
            1.0,
            0.7896474280813551,
            -0.22431470330833103,
            -0.17747120861694976
          ],
          [
            0.2539279042621027,
            0.789647428081355,
            0.9999999999999999,
            0.3047371017512322,
            0.2931572908686486
          ],
          [
            -0.7023886352611278,
            -0.22431470330833103,
            0.3047371017512322,
            1.0,
            0.7615173701363486
          ],
          [
            -0.6124498691791903,
            -0.17747120861694976,
            0.2931572908686486,
            0.7615173701363485,
            1.0
          ]
        ],
        "local_parameter_count": 27,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 5,
        "nominal_bin": [
          1.4,
          1.6
        ],
        "model_redshift": 1.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin05:DESI-ELG:b1_sigma8",
          "bin05:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553754296677445,
            0.004329302131917232,
            0.0001906981870175677,
            -0.0002943100326986856,
            -0.0003184008573314008
          ],
          [
            0.004329302131917232,
            0.013760264891882527,
            0.0008128789249312777,
            -0.00038843967956024756,
            -0.0004123742645807958
          ],
          [
            0.0001906981870175677,
            0.0008128789249312777,
            6.584592541570403e-05,
            2.8838981121527657e-06,
            3.803408459305412e-06
          ],
          [
            -0.0002943100326986856,
            -0.00038843967956024756,
            2.8838981121527657e-06,
            0.00028638519799500353,
            0.00010914889168173482
          ],
          [
            -0.0003184008573314008,
            -0.0004123742645807958,
            3.803408459305412e-06,
            0.00010914889168173482,
            0.00046494678944496284
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771325070565425,
            0.4948489907965594,
            -0.36620170400036517,
            -0.31093039562008534
          ],
          [
            0.7771325070565425,
            1.0,
            0.8539806178226957,
            -0.19567480346566074,
            -0.16303337919872848
          ],
          [
            0.4948489907965595,
            0.8539806178226956,
            1.0000000000000002,
            0.021001009730605008,
            0.02173736453990805
          ],
          [
            -0.3662017040003652,
            -0.1956748034656607,
            0.021001009730605008,
            1.0,
            0.2991179115269889
          ],
          [
            -0.31093039562008534,
            -0.16303337919872846,
            0.02173736453990805,
            0.2991179115269889,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.018249401729624935,
            0.029827327392735074,
            0.001058104903977794,
            -0.0026091934278760255,
            -0.002830448569448021
          ],
          [
            0.029827327392735074,
            0.091761770779833,
            0.005523374534280279,
            -0.002599658193389528,
            -0.0027621674276248147
          ],
          [
            0.001058104903977794,
            0.005523374534280279,
            0.0005314044925388543,
            0.0001331354298463913,
            0.00014953356393312788
          ],
          [
            -0.0026091934278760255,
            -0.002599658193389528,
            0.0001331354298463913,
            0.0008060066553045531,
            0.0006749493079783184
          ],
          [
            -0.002830448569448021,
            -0.0027621674276248147,
            0.00014953356393312788,
            0.0006749493079783184,
            0.0010810893106483342
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.7288852008756048,
            0.3397752968788549,
            -0.6803190722180308,
            -0.6372357985666929
          ],
          [
            0.7288852008756048,
            1.0000000000000002,
            0.7909717806828176,
            -0.30228461448928234,
            -0.27732455200306044
          ],
          [
            0.3397752968788549,
            0.7909717806828176,
            1.0,
            0.20342846405164608,
            0.19728555449718435
          ],
          [
            -0.6803190722180308,
            -0.30228461448928234,
            0.20342846405164608,
            1.0000000000000002,
            0.7230545374848618
          ],
          [
            -0.6372357985666929,
            -0.27732455200306044,
            0.19728555449718432,
            0.7230545374848618,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 27,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 6,
        "nominal_bin": [
          1.6,
          2.0
        ],
        "model_redshift": 1.8,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin06:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553754296677445,
            0.004329302131917232,
            0.0001906981870175677,
            -0.000313619028636207
          ],
          [
            0.004329302131917232,
            0.013760264891882527,
            0.0008128789249312777,
            -0.0004337300042744863
          ],
          [
            0.0001906981870175677,
            0.0008128789249312777,
            6.584592541570403e-05,
            1.4038301920001188e-06
          ],
          [
            -0.000313619028636207,
            -0.0004337300042744863,
            1.4038301920001188e-06,
            0.00032621624113801347
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771325070565425,
            0.4948489907965594,
            -0.36562862844036315
          ],
          [
            0.7771325070565425,
            1.0,
            0.8539806178226957,
            -0.2047167035573246
          ],
          [
            0.4948489907965595,
            0.8539806178226956,
            1.0000000000000002,
            0.009578496304589545
          ],
          [
            -0.36562862844036315,
            -0.20471670355732463,
            0.009578496304589547,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.034256792095639026,
            0.04965143449639884,
            0.0026463815843893947,
            -0.004105715568981332
          ],
          [
            0.04965143449639884,
            0.16193126324488238,
            0.01064636144789074,
            -0.0037830491450652165
          ],
          [
            0.0026463815843893947,
            0.01064636144789074,
            0.0009112192783945703,
            5.326684820448384e-05
          ],
          [
            -0.004105715568981332,
            -0.0037830491450652165,
            5.326684820448384e-05,
            0.0010291497177357283
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.6666426611213191,
            0.4736610463574498,
            -0.6914746034331822
          ],
          [
            0.6666426611213191,
            1.0,
            0.876444469489575,
            -0.2930470484921134
          ],
          [
            0.4736610463574498,
            0.8764444694895749,
            1.0000000000000002,
            0.05500551953821297
          ],
          [
            -0.6914746034331821,
            -0.2930470484921133,
            0.05500551953821297,
            0.9999999999999998
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 7,
        "nominal_bin": [
          2.0,
          2.1
        ],
        "model_redshift": 2.05,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin07:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553754296677445,
            0.004329302131917232,
            0.0001906981870175677,
            -0.00027611303360031023
          ],
          [
            0.004329302131917232,
            0.013760264891882527,
            0.0008128789249312777,
            -0.0004014217158613548
          ],
          [
            0.0001906981870175677,
            0.0008128789249312777,
            6.584592541570403e-05,
            -2.451870847263569e-06
          ],
          [
            -0.00027611303360031023,
            -0.0004014217158613548,
            -2.451870847263569e-06,
            0.0007783507063781442
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771325070565425,
            0.4948489907965594,
            -0.20839621322618637
          ],
          [
            0.7771325070565425,
            1.0,
            0.8539806178226957,
            -0.12265910849755206
          ],
          [
            0.4948489907965595,
            0.8539806178226956,
            1.0000000000000002,
            -0.010830424397937247
          ],
          [
            -0.2083962132261864,
            -0.12265910849755206,
            -0.010830424397937247,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.1412773209460371,
            0.20274094332259168,
            0.011352392965296308,
            -0.014941393412611638
          ],
          [
            0.20274094332259168,
            0.5618560043819841,
            0.035392896084553184,
            -0.01750902790950843
          ],
          [
            0.011352392965296308,
            0.035392896084553184,
            0.002990145685390748,
            -0.00034510344258309575
          ],
          [
            -0.014941393412611638,
            -0.01750902790950843,
            -0.00034510344258309575,
            0.0028279317342682912
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.719602600776978,
            0.5523381185974383,
            -0.747515865917724
          ],
          [
            0.719602600776978,
            0.9999999999999999,
            0.8634902011049072,
            -0.43925332845465515
          ],
          [
            0.5523381185974383,
            0.8634902011049072,
            1.0,
            -0.11867757311021701
          ],
          [
            -0.7475158659177241,
            -0.4392533284546551,
            -0.118677573110217,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 173
      }
    ],
    "shell304/C": [
      {
        "nominal_bin_index": 0,
        "nominal_bin": [
          0.4,
          0.6
        ],
        "model_redshift": 0.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin00:DESI-LRG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728499469198547,
            0.004173253721653638,
            0.0001813689795416772,
            -0.00037537553849814495
          ],
          [
            0.004173253721653638,
            0.013250964310800313,
            0.0007777619833494794,
            -0.0004367574029930654
          ],
          [
            0.0001813689795416772,
            0.0007777619833494794,
            6.291571772629966e-05,
            1.7469652826491265e-05
          ],
          [
            -0.00037537553849814495,
            -0.0004367574029930654,
            1.7469652826491265e-05,
            0.0005535953444015166
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777431224112982,
            0.4905333779675513,
            -0.34225900682281524
          ],
          [
            0.7777431224112983,
            1.0000000000000002,
            0.8518112889549808,
            -0.16125764691382422
          ],
          [
            0.4905333779675513,
            0.8518112889549807,
            0.9999999999999998,
            0.09360703347809532
          ],
          [
            -0.34225900682281524,
            -0.16125764691382422,
            0.09360703347809532,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.046331867561581745,
            0.08987006817906867,
            0.0047500158390609195,
            -0.006311314317680819
          ],
          [
            0.08987006817906867,
            0.27367691527230903,
            0.01653326197190553,
            -0.0085325042287447
          ],
          [
            0.0047500158390609195,
            0.01653326197190553,
            0.001179725038535149,
            -6.212173876306995e-05
          ],
          [
            -0.006311314317680819,
            -0.0085325042287447,
            -6.212173876306995e-05,
            0.0020524750251679396
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.7980977473299105,
            0.6424876088166528,
            -0.6472036618044553
          ],
          [
            0.7980977473299103,
            1.0000000000000002,
            0.9201297351762915,
            -0.36001325297676157
          ],
          [
            0.6424876088166528,
            0.9201297351762914,
            0.9999999999999998,
            -0.03992218141362382
          ],
          [
            -0.6472036618044554,
            -0.36001325297676157,
            -0.03992218141362382,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 1,
        "nominal_bin": [
          0.6,
          0.8
        ],
        "model_redshift": 0.7,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin01:DESI-LRG:b1_sigma8",
          "bin01:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728499469198547,
            0.004173253721653638,
            0.0001813689795416772,
            -0.00038927061220120265,
            -0.0002547021535588273
          ],
          [
            0.004173253721653638,
            0.013250964310800313,
            0.0007777619833494794,
            -0.0006459513325806636,
            -0.000321898915555177
          ],
          [
            0.0001813689795416772,
            0.0007777619833494794,
            6.291571772629966e-05,
            -5.4358670066779955e-06,
            -2.4527634160520673e-07
          ],
          [
            -0.00038927061220120265,
            -0.0006459513325806636,
            -5.4358670066779955e-06,
            0.0002464896053087827,
            0.0001233556723368069
          ],
          [
            -0.0002547021535588273,
            -0.000321898915555177,
            -2.4527634160520673e-07,
            0.0001233556723368069,
            0.0012778938344221477
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777431224112982,
            0.4905333779675513,
            -0.5319091307913149,
            -0.1528517311476068
          ],
          [
            0.7777431224112983,
            1.0000000000000002,
            0.8518112889549808,
            -0.3574182726988892,
            -0.07822550654404874
          ],
          [
            0.4905333779675513,
            0.8518112889549807,
            0.9999999999999998,
            -0.04365057213473148,
            -0.0008650250711291173
          ],
          [
            -0.5319091307913149,
            -0.3574182726988892,
            -0.04365057213473148,
            1.0000000000000002,
            0.21979227921906325
          ],
          [
            -0.15285173114760683,
            -0.07822550654404874,
            -0.0008650250711291172,
            0.21979227921906327,
            0.9999999999999998
          ]
        ],
        "bin_only_covariance": [
          [
            0.028501531292595188,
            0.053850228825081205,
            0.0028130541222492387,
            -0.004367607841454681,
            -0.0030748697452737633
          ],
          [
            0.053850228825081205,
            0.15189026786311607,
            0.00887791997237032,
            -0.008097722219475249,
            -0.004526745988812678
          ],
          [
            0.0028130541222492387,
            0.00887791997237032,
            0.0006311608357570229,
            -0.00027051952977369235,
            -0.00015403805767279097
          ],
          [
            -0.004367607841454681,
            -0.008097722219475249,
            -0.00027051952977369235,
            0.0010396153930282786,
            0.0006256428907310625
          ],
          [
            -0.0030748697452737633,
            -0.004526745988812678,
            -0.00015403805767279097,
            0.0006256428907310625,
            0.0016368678403727724
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.8184430820816843,
            0.6632449772018951,
            -0.8023672418720408,
            -0.45017960764331866
          ],
          [
            0.8184430820816841,
            1.0,
            0.9067263371045535,
            -0.6444089302013555,
            -0.28708753961940164
          ],
          [
            0.663244977201895,
            0.9067263371045535,
            1.0000000000000002,
            -0.3339583079278985,
            -0.1515483472497385
          ],
          [
            -0.8023672418720409,
            -0.6444089302013555,
            -0.3339583079278985,
            1.0000000000000002,
            0.4796046170096489
          ],
          [
            -0.45017960764331866,
            -0.2870875396194016,
            -0.15154834724973848,
            0.4796046170096489,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 25,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 2,
        "nominal_bin": [
          0.8,
          1.0
        ],
        "model_redshift": 0.9,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin02:DESI-ELG:b1_sigma8",
          "bin02:DESI-LRG:b1_sigma8",
          "bin02:DESI-QSO:b1_sigma8",
          "bin02:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728499469198547,
            0.004173253721653638,
            0.0001813689795416772,
            -0.00023441926409229453,
            -0.0003578174973152428,
            -0.0002790325036481216,
            -0.00022860062015550418
          ],
          [
            0.004173253721653638,
            0.013250964310800313,
            0.0007777619833494794,
            -0.0003103225719631338,
            -0.00048586981588075455,
            -0.0003867834397574028,
            -0.00030234661992624987
          ],
          [
            0.0001813689795416772,
            0.0007777619833494794,
            6.291571772629966e-05,
            4.53057193703967e-07,
            6.845088963902587e-06,
            5.938294629979204e-07,
            -7.060896160605729e-07
          ],
          [
            -0.00023441926409229453,
            -0.0003103225719631338,
            4.53057193703967e-07,
            9.50536712435907e-05,
            0.0001429369516720762,
            9.35617321407093e-05,
            6.386488159834605e-05
          ],
          [
            -0.0003578174973152428,
            -0.00048586981588075455,
            6.845088963902587e-06,
            0.0001429369516720762,
            0.00030607398145618864,
            0.00017040134053717415,
            0.00010875498061005307
          ],
          [
            -0.0002790325036481216,
            -0.0003867834397574028,
            5.938294629979204e-07,
            9.35617321407093e-05,
            0.00017040134053717415,
            0.0003602618345526298,
            7.507088394453782e-05
          ],
          [
            -0.00022860062015550418,
            -0.00030234661992624987,
            -7.060896160605729e-07,
            6.386488159834605e-05,
            0.00010875498061005307,
            7.507088394453782e-05,
            0.00037752337065395826
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777431224112982,
            0.4905333779675513,
            -0.5158150182843392,
            -0.43876653822902684,
            -0.3153775680204624,
            -0.25240073508880334
          ],
          [
            0.7777431224112983,
            1.0000000000000002,
            0.8518112889549808,
            -0.2765063926107753,
            -0.2412586932757915,
            -0.1770251622513777,
            -0.13517907013523675
          ],
          [
            0.4905333779675513,
            0.8518112889549807,
            0.9999999999999998,
            0.0058585346830917874,
            0.049327182833629406,
            0.003944328118965735,
            -0.004581506701016305
          ],
          [
            -0.5158150182843392,
            -0.27650639261077536,
            0.0058585346830917874,
            1.0000000000000002,
            0.8380054862159441,
            0.505597220459494,
            0.3371364759030672
          ],
          [
            -0.4387665382290268,
            -0.24125869327579147,
            0.049327182833629406,
            0.8380054862159441,
            1.0000000000000002,
            0.5131574902573739,
            0.3199366756516411
          ],
          [
            -0.3153775680204624,
            -0.1770251622513777,
            0.003944328118965735,
            0.505597220459494,
            0.5131574902573739,
            1.0,
            0.20355908055764152
          ],
          [
            -0.2524007350888033,
            -0.13517907013523672,
            -0.004581506701016305,
            0.3371364759030673,
            0.31993667565164113,
            0.2035590805576415,
            0.9999999999999998
          ]
        ],
        "bin_only_covariance": [
          [
            0.009470953043022269,
            0.020268772105239835,
            0.0008205518567734738,
            -0.0010618258029746505,
            -0.00170563737006204,
            -0.0012873915227364205,
            -0.001022269138947051
          ],
          [
            0.020268772105239835,
            0.06914852838714278,
            0.003986207572580744,
            -0.0015044966759975333,
            -0.0024717744482490975,
            -0.0019130025307965497,
            -0.0014484089542713128
          ],
          [
            0.0008205518567734738,
            0.003986207572580744,
            0.00031241690660427607,
            7.350874263585305e-06,
            3.19520493293831e-05,
            6.196019350406006e-06,
            2.9842538754681446e-06
          ],
          [
            -0.0010618258029746505,
            -0.0015044966759975333,
            7.350874263585305e-06,
            0.00022452121724760184,
            0.00036445661573504654,
            0.00025149735244616594,
            0.00018607892659693913
          ],
          [
            -0.00170563737006204,
            -0.0024717744482490975,
            3.19520493293831e-05,
            0.00036445661573504654,
            0.000693029938266725,
            0.000442481164871875,
            0.0003165897968939279
          ],
          [
            -0.0012873915227364205,
            -0.0019130025307965497,
            6.196019350406006e-06,
            0.00025149735244616594,
            0.000442481164871875,
            0.0005535114376637156,
            0.0002238786819794585
          ],
          [
            -0.001022269138947051,
            -0.0014484089542713128,
            2.9842538754681446e-06,
            0.00018607892659693913,
            0.0003165897968939279,
            0.0002238786819794585,
            0.000493096941417379
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.7920254319291881,
            0.47702586409959546,
            -0.7281615439221931,
            -0.6657541203429553,
            -0.5622772389916665,
            -0.4730447796533981
          ],
          [
            0.7920254319291882,
            1.0,
            0.8576323907153826,
            -0.3818308968395277,
            -0.3570601387467498,
            -0.3092151570020481,
            -0.24804676975543033
          ],
          [
            0.4770258640995954,
            0.8576323907153826,
            0.9999999999999998,
            0.027755115325982307,
            0.06866816720808287,
            0.014899860477923044,
            0.007603303880255993
          ],
          [
            -0.7281615439221932,
            -0.3818308968395277,
            0.027755115325982307,
            1.0,
            0.923934418879026,
            0.7134136650136619,
            0.5592453011069763
          ],
          [
            -0.6657541203429553,
            -0.3570601387467498,
            0.06866816720808287,
            0.923934418879026,
            0.9999999999999999,
            0.7144231040677146,
            0.5415702032652593
          ],
          [
            -0.5622772389916665,
            -0.3092151570020481,
            0.014899860477923044,
            0.7134136650136619,
            0.7144231040677145,
            1.0000000000000002,
            0.4285320291974443
          ],
          [
            -0.4730447796533981,
            -0.24804676975543033,
            0.007603303880255994,
            0.5592453011069763,
            0.5415702032652593,
            0.42853202919744426,
            1.0
          ]
        ],
        "local_parameter_count": 53,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 3,
        "nominal_bin": [
          1.0,
          1.2
        ],
        "model_redshift": 1.1,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin03:DESI-ELG:b1_sigma8",
          "bin03:DESI-LRG:b1_sigma8",
          "bin03:DESI-QSO:b1_sigma8",
          "bin03:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728499469198547,
            0.004173253721653638,
            0.0001813689795416772,
            -0.00021960807995359476,
            -0.00030672535697813004,
            -0.0002749119768918346,
            -0.00022682979095511809
          ],
          [
            0.004173253721653638,
            0.013250964310800313,
            0.0007777619833494794,
            -0.00041324014609049614,
            -0.0005222075384830524,
            -0.0005208679443806778,
            -0.00032811874995069526
          ],
          [
            0.0001813689795416772,
            0.0007777619833494794,
            6.291571772629966e-05,
            -1.1222406264416804e-05,
            -2.764884425120834e-06,
            -1.2769388667046148e-05,
            -3.4038322096587754e-06
          ],
          [
            -0.00021960807995359476,
            -0.00041324014609049614,
            -1.1222406264416804e-05,
            5.147071959163465e-05,
            6.400919053893035e-05,
            5.563835987311153e-05,
            4.418403119481664e-05
          ],
          [
            -0.00030672535697813004,
            -0.0005222075384830524,
            -2.764884425120834e-06,
            6.400919053893035e-05,
            0.0004851489755853306,
            7.435216556003798e-05,
            7.298741541133991e-05
          ],
          [
            -0.0002749119768918346,
            -0.0005208679443806778,
            -1.2769388667046148e-05,
            5.563835987311153e-05,
            7.435216556003798e-05,
            0.00024251327782777603,
            5.650611461742161e-05
          ],
          [
            -0.00022682979095511809,
            -0.00032811874995069526,
            -3.4038322096587754e-06,
            4.418403119481664e-05,
            7.298741541133991e-05,
            5.650611461742161e-05,
            0.000393896506193652
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777431224112982,
            0.4905333779675513,
            -0.6566793006793223,
            -0.29874266669193117,
            -0.37871371405204607,
            -0.2451851485043475
          ],
          [
            0.7777431224112983,
            1.0000000000000002,
            0.8518112889549808,
            -0.5003785038998033,
            -0.20595950313014158,
            -0.2905602012538294,
            -0.143620436339262
          ],
          [
            0.4905333779675513,
            0.8518112889549807,
            0.9999999999999998,
            -0.19720879933444066,
            -0.01582558763162191,
            -0.10337672452842828,
            -0.02162208157982369
          ],
          [
            -0.6566793006793223,
            -0.5003785038998033,
            -0.19720879933444066,
            1.0,
            0.40506494086103484,
            0.4979966696431842,
            0.31030884333041464
          ],
          [
            -0.2987426666919312,
            -0.20595950313014158,
            -0.01582558763162191,
            0.4050649408610348,
            0.9999999999999999,
            0.21676457172535618,
            0.16696266233745988
          ],
          [
            -0.378713714052046,
            -0.2905602012538294,
            -0.10337672452842829,
            0.4979966696431842,
            0.21676457172535618,
            1.0000000000000002,
            0.1828254373099618
          ],
          [
            -0.24518514850434747,
            -0.143620436339262,
            -0.02162208157982369,
            0.31030884333041464,
            0.16696266233745988,
            0.18282543730996179,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.010494077621664514,
            0.02164746291744113,
            0.000975181373740099,
            -0.0010700038255520355,
            -0.001494292415855473,
            -0.0013433745942078184,
            -0.0010772267891436616
          ],
          [
            0.02164746291744113,
            0.06504831577845421,
            0.003639391379474775,
            -0.0021968314358540987,
            -0.0028838694259083887,
            -0.002777614534826881,
            -0.001827230092987315
          ],
          [
            0.000975181373740099,
            0.003639391379474775,
            0.00028284697540892004,
            -6.681105999202842e-05,
            -3.692157018052406e-05,
            -7.775894891850747e-05,
            -3.5292270119498045e-05
          ],
          [
            -0.0010700038255520355,
            -0.0021968314358540987,
            -6.681105999202842e-05,
            0.00015131939007759045,
            0.00022043700481454652,
            0.00018420295123157483,
            0.000144684847600044
          ],
          [
            -0.001494292415855473,
            -0.0028838694259083887,
            -3.692157018052406e-05,
            0.00022043700481454652,
            0.0007506858291593429,
            0.00027918709678437356,
            0.0002335584997296439
          ],
          [
            -0.0013433745942078184,
            -0.002777614534826881,
            -7.775894891850747e-05,
            0.00018420295123157483,
            0.00027918709678437356,
            0.00040872118337150187,
            0.00018573957120901905
          ],
          [
            -0.0010772267891436616,
            -0.001827230092987315,
            -3.5292270119498045e-05,
            0.000144684847600044,
            0.0002335584997296439,
            0.00018573957120901905,
            0.0005004370853512394
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999999,
            0.8285464103194273,
            0.5660274483266394,
            -0.8491138079024322,
            -0.5323954647899412,
            -0.648651491507392,
            -0.47006754386322747
          ],
          [
            0.8285464103194273,
            0.9999999999999998,
            0.8484670169646114,
            -0.7002150085715771,
            -0.4126942859054005,
            -0.5386918119544125,
            -0.3202583545172766
          ],
          [
            0.5660274483266393,
            0.8484670169646114,
            1.0,
            -0.32294257330563997,
            -0.08012633599328693,
            -0.2286973005837183,
            -0.09380566834429639
          ],
          [
            -0.8491138079024321,
            -0.7002150085715773,
            -0.3229425733056399,
            1.0000000000000002,
            0.6540457101948117,
            0.7406887005887212,
            0.5257763136159543
          ],
          [
            -0.5323954647899413,
            -0.4126942859054005,
            -0.08012633599328693,
            0.6540457101948117,
            0.9999999999999999,
            0.5040256753353904,
            0.3810586504522193
          ],
          [
            -0.648651491507392,
            -0.5386918119544125,
            -0.2286973005837183,
            0.7406887005887212,
            0.5040256753353904,
            1.0,
            0.41069188547584623
          ],
          [
            -0.4700675438632274,
            -0.3202583545172766,
            -0.09380566834429639,
            0.5257763136159543,
            0.38105865045221926,
            0.4106918854758462,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 53,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 4,
        "nominal_bin": [
          1.2,
          1.4
        ],
        "model_redshift": 1.2999999999999998,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin04:DESI-ELG:b1_sigma8",
          "bin04:DESI-QSO:b1_sigma8",
          "bin04:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728499469198547,
            0.004173253721653638,
            0.0001813689795416772,
            -0.0002762916577048325,
            -0.00031041724252032333,
            -0.0002374897331424405
          ],
          [
            0.004173253721653638,
            0.013250964310800313,
            0.0007777619833494794,
            -0.0003442825025528025,
            -0.0003660844129098202,
            -0.00032036761449240363
          ],
          [
            0.0001813689795416772,
            0.0007777619833494794,
            6.291571772629966e-05,
            4.123734365873739e-06,
            7.18556997377008e-06,
            -1.2308384433256443e-06
          ],
          [
            -0.0002762916577048325,
            -0.0003442825025528025,
            4.123734365873739e-06,
            0.00019624292884750267,
            0.00012249035270567532,
            7.634988689640881e-05
          ],
          [
            -0.00031041724252032333,
            -0.0003660844129098202,
            7.18556997377008e-06,
            0.00012249035270567532,
            0.0004843223084714056,
            8.313432280475697e-05
          ],
          [
            -0.0002374897331424405,
            -0.00032036761449240363,
            -1.2308384433256443e-06,
            7.634988689640881e-05,
            8.313432280475697e-05,
            0.0003355087168205523
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777431224112982,
            0.4905333779675513,
            -0.4231125388740124,
            -0.30259638264577376,
            -0.2781493616667838
          ],
          [
            0.7777431224112983,
            1.0000000000000002,
            0.8518112889549808,
            -0.2134981914946578,
            -0.1445074571574566,
            -0.15194029359873673
          ],
          [
            0.4905333779675513,
            0.8518112889549807,
            0.9999999999999998,
            0.03711197747632064,
            0.04116370038555335,
            -0.008471680542396132
          ],
          [
            -0.4231125388740124,
            -0.21349819149465776,
            0.03711197747632063,
            1.0,
            0.39731745037558314,
            0.2975496786498923
          ],
          [
            -0.3025963826457738,
            -0.1445074571574566,
            0.04116370038555335,
            0.39731745037558314,
            1.0,
            0.20623445466311785
          ],
          [
            -0.27814936166678383,
            -0.15194029359873676,
            -0.008471680542396132,
            0.2975496786498923,
            0.20623445466311788,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.01269742661383093,
            0.02082280142794595,
            0.0006208669082594333,
            -0.0018804220954440442,
            -0.002136747403873664,
            -0.001567336701673968
          ],
          [
            0.02082280142794595,
            0.068754055090964,
            0.004180514953644256,
            -0.0015448121094791907,
            -0.0016161151086559198,
            -0.0014805224573625241
          ],
          [
            0.0006208669082594333,
            0.004180514953644256,
            0.00040701992567385506,
            0.00013178029948383402,
            0.00016736333252830986,
            7.502366992475565e-05
          ],
          [
            -0.0018804220954440442,
            -0.0015448121094791907,
            0.00013178029948383402,
            0.0005688679441215781,
            0.0005558721838229881,
            0.00036418095510739825
          ],
          [
            -0.002136747403873664,
            -0.0016161151086559198,
            0.00016736333252830986,
            0.0005558721838229881,
            0.0009888254633696888,
            0.00041698706727527163
          ],
          [
            -0.001567336701673968,
            -0.0014805224573625241,
            7.502366992475565e-05,
            0.00036418095510739825,
            0.00041698706727527163,
            0.0005603167318655603
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.7047452265717654,
            0.2731069938161019,
            -0.6996675931953411,
            -0.6030252654393414,
            -0.5876079352574726
          ],
          [
            0.7047452265717654,
            1.0000000000000002,
            0.7902650711333173,
            -0.24701354889336108,
            -0.19600326722054862,
            -0.23853331556652124
          ],
          [
            0.2731069938161019,
            0.7902650711333173,
            1.0,
            0.2738652466069881,
            0.2638108534285381,
            0.15709909155558274
          ],
          [
            -0.6996675931953412,
            -0.24701354889336105,
            0.2738652466069881,
            0.9999999999999999,
            0.7411555935031743,
            0.645051967136743
          ],
          [
            -0.6030252654393414,
            -0.19600326722054862,
            0.2638108534285381,
            0.7411555935031743,
            1.0,
            0.5602036953352495
          ],
          [
            -0.5876079352574727,
            -0.23853331556652124,
            0.15709909155558274,
            0.645051967136743,
            0.5602036953352496,
            1.0
          ]
        ],
        "local_parameter_count": 38,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 5,
        "nominal_bin": [
          1.4,
          1.6
        ],
        "model_redshift": 1.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin05:DESI-ELG:b1_sigma8",
          "bin05:DESI-QSO:b1_sigma8",
          "bin05:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728499469198547,
            0.004173253721653638,
            0.0001813689795416772,
            -0.00028234939041201244,
            -0.00030650379652414885,
            -0.00023766559155583957
          ],
          [
            0.004173253721653638,
            0.013250964310800313,
            0.0007777619833494794,
            -0.00037433236399070634,
            -0.00040053339233004455,
            -0.00031548484949185077
          ],
          [
            0.0001813689795416772,
            0.0007777619833494794,
            6.291571772629966e-05,
            2.664509735212587e-06,
            3.5335447985619693e-06,
            -9.407074461399497e-07
          ],
          [
            -0.00028234939041201244,
            -0.00037433236399070634,
            2.664509735212587e-06,
            0.0002810072985651102,
            0.00010453397577001161,
            7.455193346967557e-05
          ],
          [
            -0.00030650379652414885,
            -0.00040053339233004455,
            3.5335447985619693e-06,
            0.00010453397577001161,
            0.00046074261911287445,
            7.708855669225266e-05
          ],
          [
            -0.00023766559155583957,
            -0.00031548484949185077,
            -9.407074461399497e-07,
            7.455193346967557e-05,
            7.708855669225266e-05,
            0.0004323593050997881
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777431224112982,
            0.4905333779675513,
            -0.3613376257429801,
            -0.30633159842034224,
            -0.24520483959970382
          ],
          [
            0.7777431224112983,
            1.0000000000000002,
            0.8518112889549808,
            -0.1939879862875727,
            -0.16210103709336593,
            -0.1318051442522352
          ],
          [
            0.4905333779675513,
            0.8518112889549807,
            0.9999999999999998,
            0.02003913327856806,
            0.020754000874063223,
            -0.005703646472926004
          ],
          [
            -0.36133762574298006,
            -0.19398798628757272,
            0.02003913327856806,
            1.0000000000000002,
            0.29051561142552673,
            0.21388370872283985
          ],
          [
            -0.30633159842034224,
            -0.16210103709336593,
            0.020754000874063223,
            0.2905156114255268,
            1.0,
            0.1727182846348859
          ],
          [
            -0.24520483959970382,
            -0.1318051442522352,
            -0.005703646472926003,
            0.21388370872283985,
            0.1727182846348859,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.01639185866375513,
            0.026849376477170617,
            0.0009107617748072396,
            -0.0023555021378258035,
            -0.0025631719192300336,
            -0.0019629414302329506
          ],
          [
            0.026849376477170617,
            0.08247794045201498,
            0.004863811390182488,
            -0.0024105362169458255,
            -0.0025812392781538514,
            -0.0020533326593134005
          ],
          [
            0.0009107617748072396,
            0.004863811390182488,
            0.00046463267667855643,
            0.00011366622149299387,
            0.00012858815696301595,
            6.202543434869872e-05
          ],
          [
            -0.0023555021378258035,
            -0.0024105362169458255,
            0.00011366622149299387,
            0.0007363012160601836,
            0.0006025622825304907,
            0.0004264069403338621
          ],
          [
            -0.0025631719192300336,
            -0.0025812392781538514,
            0.00012858815696301595,
            0.0006025622825304907,
            0.0010055528181194336,
            0.0004618088897064254
          ],
          [
            -0.0019629414302329506,
            -0.0020533326593134005,
            6.202543434869872e-05,
            0.0004264069403338621,
            0.0004618088897064254,
            0.0007089040811064253
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999998,
            0.7302157572408423,
            0.3300166257587771,
            -0.6780186554175378,
            -0.6313369275462054,
            -0.5758369151820495
          ],
          [
            0.7302157572408423,
            1.0000000000000002,
            0.7856931138061157,
            -0.30932640781686865,
            -0.2834372446390176,
            -0.26853238726375556
          ],
          [
            0.3300166257587771,
            0.7856931138061157,
            1.0,
            0.19433399990751007,
            0.1881237612160243,
            0.10807399387896531
          ],
          [
            -0.6780186554175378,
            -0.30932640781686865,
            0.1943339999075101,
            1.0,
            0.7002800286661708,
            0.5902048413681922
          ],
          [
            -0.6313369275462054,
            -0.2834372446390176,
            0.1881237612160243,
            0.7002800286661709,
            1.0000000000000002,
            0.5469732742307777
          ],
          [
            -0.5758369151820495,
            -0.2685323872637555,
            0.10807399387896531,
            0.5902048413681921,
            0.5469732742307777,
            1.0
          ]
        ],
        "local_parameter_count": 38,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 6,
        "nominal_bin": [
          1.6,
          2.0
        ],
        "model_redshift": 1.8,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin06:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728499469198547,
            0.004173253721653638,
            0.0001813689795416772,
            -0.00030481733443368076
          ],
          [
            0.004173253721653638,
            0.013250964310800313,
            0.0007777619833494794,
            -0.00042360693862492614
          ],
          [
            0.0001813689795416772,
            0.0007777619833494794,
            6.291571772629966e-05,
            1.381401950279841e-06
          ],
          [
            -0.00030481733443368076,
            -0.00042360693862492614,
            1.381401950279841e-06,
            0.0003245550801560872
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777431224112982,
            0.4905333779675513,
            -0.3629782373677878
          ],
          [
            0.7777431224112983,
            1.0000000000000002,
            0.8518112889549808,
            -0.20426554511125428
          ],
          [
            0.4905333779675513,
            0.8518112889549807,
            0.9999999999999998,
            0.009667101566094025
          ],
          [
            -0.3629782373677878,
            -0.20426554511125428,
            0.009667101566094027,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.034256792095639026,
            0.04965143449639884,
            0.0026463815843893947,
            -0.004105715568981332
          ],
          [
            0.04965143449639884,
            0.16193126324488238,
            0.01064636144789074,
            -0.0037830491450652165
          ],
          [
            0.0026463815843893947,
            0.01064636144789074,
            0.0009112192783945703,
            5.326684820448384e-05
          ],
          [
            -0.004105715568981332,
            -0.0037830491450652165,
            5.326684820448384e-05,
            0.0010291497177357283
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.6666426611213191,
            0.4736610463574498,
            -0.6914746034331822
          ],
          [
            0.6666426611213191,
            1.0,
            0.876444469489575,
            -0.2930470484921134
          ],
          [
            0.4736610463574498,
            0.8764444694895749,
            1.0000000000000002,
            0.05500551953821297
          ],
          [
            -0.6914746034331821,
            -0.2930470484921133,
            0.05500551953821297,
            0.9999999999999998
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 7,
        "nominal_bin": [
          2.0,
          2.1
        ],
        "model_redshift": 2.05,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin07:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728499469198547,
            0.004173253721653638,
            0.0001813689795416772,
            -0.0002679671576900419
          ],
          [
            0.004173253721653638,
            0.013250964310800313,
            0.0007777619833494794,
            -0.0003910039911365228
          ],
          [
            0.0001813689795416772,
            0.0007777619833494794,
            6.291571772629966e-05,
            -2.293534418438185e-06
          ],
          [
            -0.0002679671576900419,
            -0.0003910039911365228,
            -2.293534418438185e-06,
            0.0007771492054857511
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777431224112982,
            0.4905333779675513,
            -0.20621226770794557
          ],
          [
            0.7777431224112983,
            1.0000000000000002,
            0.8518112889549808,
            -0.12184430767774326
          ],
          [
            0.4905333779675513,
            0.8518112889549807,
            0.9999999999999998,
            -0.010372262051676222
          ],
          [
            -0.20621226770794557,
            -0.12184430767774326,
            -0.010372262051676224,
            0.9999999999999999
          ]
        ],
        "bin_only_covariance": [
          [
            0.1412773209460371,
            0.20274094332259168,
            0.011352392965296308,
            -0.014941393412611638
          ],
          [
            0.20274094332259168,
            0.5618560043819841,
            0.035392896084553184,
            -0.01750902790950843
          ],
          [
            0.011352392965296308,
            0.035392896084553184,
            0.002990145685390748,
            -0.00034510344258309575
          ],
          [
            -0.014941393412611638,
            -0.01750902790950843,
            -0.00034510344258309575,
            0.0028279317342682912
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.719602600776978,
            0.5523381185974383,
            -0.747515865917724
          ],
          [
            0.719602600776978,
            0.9999999999999999,
            0.8634902011049072,
            -0.43925332845465515
          ],
          [
            0.5523381185974383,
            0.8634902011049072,
            1.0,
            -0.11867757311021701
          ],
          [
            -0.7475158659177241,
            -0.4392533284546551,
            -0.118677573110217,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 228
      }
    ],
    "shell304/D": [
      {
        "nominal_bin_index": 0,
        "nominal_bin": [
          0.4,
          0.6
        ],
        "model_redshift": 0.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin00:DESI-LRG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135633224564775,
            0.004125890668959959,
            0.00018064773125520882,
            -0.0003668101791726602
          ],
          [
            0.004125890668959959,
            0.013055988990560445,
            0.000765871285339933,
            -0.00043301644053267695
          ],
          [
            0.00018064773125520882,
            0.000765871285339933,
            6.168204775031887e-05,
            1.63909140733861e-05
          ],
          [
            -0.0003668101791726602,
            -0.00043301644053267695,
            1.63909140733861e-05,
            0.0005499005073363905
          ]
        ],
        "global_correlation": [
          [
            0.9999999999999999,
            0.7813569754232405,
            0.4977253787219518,
            -0.3384823164993046
          ],
          [
            0.7813569754232405,
            1.0000000000000002,
            0.8534370792632604,
            -0.16160598400381834
          ],
          [
            0.49772537872195177,
            0.8534370792632604,
            1.0,
            0.08899830220232507
          ],
          [
            -0.3384823164993046,
            -0.16160598400381837,
            0.08899830220232507,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.046331867561581745,
            0.08987006817906867,
            0.0047500158390609195,
            -0.006311314317680819
          ],
          [
            0.08987006817906867,
            0.27367691527230903,
            0.01653326197190553,
            -0.0085325042287447
          ],
          [
            0.0047500158390609195,
            0.01653326197190553,
            0.001179725038535149,
            -6.212173876306995e-05
          ],
          [
            -0.006311314317680819,
            -0.0085325042287447,
            -6.212173876306995e-05,
            0.0020524750251679396
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.7980977473299105,
            0.6424876088166528,
            -0.6472036618044553
          ],
          [
            0.7980977473299103,
            1.0000000000000002,
            0.9201297351762915,
            -0.36001325297676157
          ],
          [
            0.6424876088166528,
            0.9201297351762914,
            0.9999999999999998,
            -0.03992218141362382
          ],
          [
            -0.6472036618044554,
            -0.36001325297676157,
            -0.03992218141362382,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 1,
        "nominal_bin": [
          0.6,
          0.8
        ],
        "model_redshift": 0.7,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin01:DESI-LRG:b1_sigma8",
          "bin01:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135633224564775,
            0.004125890668959959,
            0.00018064773125520882,
            -0.0003748881689695783,
            -0.0002189572016831094
          ],
          [
            0.004125890668959959,
            0.013055988990560445,
            0.000765871285339933,
            -0.0006285471640210772,
            -0.00034458264259888433
          ],
          [
            0.00018064773125520882,
            0.000765871285339933,
            6.168204775031887e-05,
            -5.486622083531693e-06,
            -5.34856011445995e-06
          ],
          [
            -0.0003748881689695783,
            -0.0006285471640210772,
            -5.486622083531693e-06,
            0.00023584599003545053,
            0.00012172555326024094
          ],
          [
            -0.0002189572016831094,
            -0.00034458264259888433,
            -5.34856011445995e-06,
            0.00012172555326024094,
            0.0004577820243287556
          ]
        ],
        "global_correlation": [
          [
            0.9999999999999999,
            0.7813569754232405,
            0.4977253787219518,
            -0.5282313252150955,
            -0.22144533310701014
          ],
          [
            0.7813569754232405,
            1.0000000000000002,
            0.8534370792632604,
            -0.35819435341111566,
            -0.14094807278362442
          ],
          [
            0.49772537872195177,
            0.8534370792632604,
            1.0,
            -0.04548952555901145,
            -0.031829375821055356
          ],
          [
            -0.5282313252150956,
            -0.3581943534111156,
            -0.04548952555901145,
            1.0000000000000002,
            0.37045728642893233
          ],
          [
            -0.22144533310701014,
            -0.14094807278362445,
            -0.03182937582105536,
            0.37045728642893233,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.02649553051952752,
            0.05131330259050799,
            0.0026747980671891157,
            -0.004012376530414856,
            -0.0024810776674319803
          ],
          [
            0.05131330259050799,
            0.14777066173331938,
            0.008628904754222047,
            -0.007639353466475533,
            -0.004344690716282139
          ],
          [
            0.0026747980671891157,
            0.008628904754222047,
            0.0006150897831316804,
            -0.0002464462225060139,
            -0.00016290174014450636
          ],
          [
            -0.004012376530414856,
            -0.007639353466475533,
            -0.0002464462225060139,
            0.0009729389679836338,
            0.0005309686828918137
          ],
          [
            -0.0024810776674319803,
            -0.004344690716282139,
            -0.00016290174014450636,
            0.0005309686828918137,
            0.0006973184806203588
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999998,
            0.8200674009976224,
            0.662575593346313,
            -0.7902646808121383,
            -0.5772161344809071
          ],
          [
            0.8200674009976223,
            0.9999999999999999,
            0.905091131625722,
            -0.6371177385877838,
            -0.42800532201624075
          ],
          [
            0.6625755933463129,
            0.9050911316257221,
            1.0,
            -0.31857383974954323,
            -0.24873727907500295
          ],
          [
            -0.7902646808121382,
            -0.6371177385877838,
            -0.31857383974954323,
            0.9999999999999999,
            0.6446300105021703
          ],
          [
            -0.5772161344809071,
            -0.42800532201624075,
            -0.24873727907500293,
            0.6446300105021704,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 27,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 2,
        "nominal_bin": [
          0.8,
          1.0
        ],
        "model_redshift": 0.9,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin02:DESI-ELG:b1_sigma8",
          "bin02:DESI-LRG:b1_sigma8",
          "bin02:DESI-QSO:b1_sigma8",
          "bin02:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135633224564775,
            0.004125890668959959,
            0.00018064773125520882,
            -0.00022562824730203423,
            -0.00034752314126668165,
            -0.0002719250365391757,
            -0.00021064405680781823
          ],
          [
            0.004125890668959959,
            0.013055988990560445,
            0.000765871285339933,
            -0.00030889168583474684,
            -0.0004890140962244132,
            -0.0003885719574831987,
            -0.0002990423305891759
          ],
          [
            0.00018064773125520882,
            0.000765871285339933,
            6.168204775031887e-05,
            -5.301448008339673e-07,
            4.937143852720928e-06,
            -4.086967912169868e-07,
            -2.491485797609004e-06
          ],
          [
            -0.00022562824730203423,
            -0.00030889168583474684,
            -5.301448008339673e-07,
            8.723833042004497e-05,
            0.00013393958587147917,
            8.893670380390076e-05,
            6.055709588869499e-05
          ],
          [
            -0.00034752314126668165,
            -0.0004890140962244132,
            4.937143852720928e-06,
            0.00013393958587147917,
            0.00029096856627498785,
            0.00016163210115082254,
            0.00011394122013832751
          ],
          [
            -0.0002719250365391757,
            -0.0003885719574831987,
            -4.086967912169868e-07,
            8.893670380390076e-05,
            0.00016163210115082254,
            0.0003494328201237966,
            8.609780941220629e-05
          ],
          [
            -0.00021064405680781823,
            -0.0002990423305891759,
            -2.491485797609004e-06,
            6.055709588869499e-05,
            0.00011394122013832751,
            8.609780941220629e-05,
            0.00019828442879805735
          ]
        ],
        "global_correlation": [
          [
            0.9999999999999999,
            0.7813569754232405,
            0.4977253787219518,
            -0.5227288413124408,
            -0.44085661102877766,
            -0.3147777411992769,
            -0.3236991587057179
          ],
          [
            0.7813569754232405,
            1.0000000000000002,
            0.8534370792632604,
            -0.2894327417579086,
            -0.2508958359712623,
            -0.18192179016645404,
            -0.18585894852420004
          ],
          [
            0.49772537872195177,
            0.8534370792632604,
            1.0,
            -0.007227056372427153,
            0.036853042900233356,
            -0.0027838125586997597,
            -0.02252862670966289
          ],
          [
            -0.5227288413124408,
            -0.2894327417579086,
            -0.007227056372427153,
            0.9999999999999998,
            0.8406829549008976,
            0.5093842471515887,
            0.4604336563113851
          ],
          [
            -0.4408566110287776,
            -0.2508958359712623,
            0.036853042900233356,
            0.8406829549008976,
            1.0,
            0.5069005179089836,
            0.4743659670883005
          ],
          [
            -0.3147777411992769,
            -0.18192179016645404,
            -0.0027838125586997597,
            0.5093842471515886,
            0.5069005179089837,
            0.9999999999999998,
            0.32708900819849135
          ],
          [
            -0.3236991587057179,
            -0.18585894852420007,
            -0.022528626709662887,
            0.46043365631138505,
            0.4743659670883005,
            0.32708900819849135,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.009373574503448468,
            0.020223689894797767,
            0.0008266974245615077,
            -0.00103043935796207,
            -0.0016707008845483035,
            -0.0012665314429169542,
            -0.000953632578834391
          ],
          [
            0.020223689894797767,
            0.06850122380259432,
            0.0039264198160298,
            -0.001532737549487268,
            -0.0025476294229522774,
            -0.0019668047699718063,
            -0.0014745896804296006
          ],
          [
            0.0008266974245615077,
            0.0039264198160298,
            0.0003053084389281872,
            4.2574584811771676e-07,
            1.9440179895674136e-05,
            -1.2612660581320724e-06,
            -8.56537049916184e-06
          ],
          [
            -0.00103043935796207,
            -0.001532737549487268,
            4.2574584811771676e-07,
            0.00020843888702082875,
            0.00034319431777188623,
            0.00023931338882387775,
            0.00016916853874723698
          ],
          [
            -0.0016707008845483035,
            -0.0025476294229522774,
            1.9440179895674136e-05,
            0.00034319431777188623,
            0.000659877282951598,
            0.0004231991404899469,
            0.0003003954384652569
          ],
          [
            -0.0012665314429169542,
            -0.0019668047699718063,
            -1.2612660581320724e-06,
            0.00023931338882387775,
            0.0004231991404899469,
            0.0005366290248165121,
            0.00022070678987143037
          ],
          [
            -0.000953632578834391,
            -0.0014745896804296006,
            -8.56537049916184e-06,
            0.00016916853874723698,
            0.0003003954384652569,
            0.00022070678987143037,
            0.0002958819771007257
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999999,
            0.7981023953711346,
            0.4886799969829742,
            -0.7371917184897436,
            -0.671760550344234,
            -0.564711040853874,
            -0.5726235506837225
          ],
          [
            0.7981023953711346,
            0.9999999999999998,
            0.8585748513394712,
            -0.4056292448888099,
            -0.3789269567969373,
            -0.32439563984389386,
            -0.3275388116750489
          ],
          [
            0.4886799969829742,
            0.8585748513394712,
            1.0,
            0.0016876859865540932,
            0.04331110722731751,
            -0.003116019916676842,
            -0.028498204131910395
          ],
          [
            -0.7371917184897436,
            -0.40562924488880986,
            0.0016876859865540934,
            1.0,
            0.925377907950436,
            0.7155509201400453,
            0.6811942433636919
          ],
          [
            -0.6717605503442341,
            -0.3789269567969373,
            0.0433111072273175,
            0.925377907950436,
            1.0,
            0.7111743898378073,
            0.6798333863551527
          ],
          [
            -0.564711040853874,
            -0.32439563984389386,
            -0.0031160199166768415,
            0.7155509201400453,
            0.7111743898378075,
            0.9999999999999999,
            0.5538846871568014
          ],
          [
            -0.5726235506837225,
            -0.32753881167504895,
            -0.0284982041319104,
            0.6811942433636918,
            0.6798333863551526,
            0.5538846871568014,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 59,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 3,
        "nominal_bin": [
          1.0,
          1.2
        ],
        "model_redshift": 1.1,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin03:DESI-ELG:b1_sigma8",
          "bin03:DESI-LRG:b1_sigma8",
          "bin03:DESI-QSO:b1_sigma8",
          "bin03:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135633224564775,
            0.004125890668959959,
            0.00018064773125520882,
            -0.00021514797934878575,
            -0.0003012596666064444,
            -0.0002700578291220515,
            -0.0002054594478487908
          ],
          [
            0.004125890668959959,
            0.013055988990560445,
            0.000765871285339933,
            -0.00040564546053626586,
            -0.0005259602208192186,
            -0.0005191053736546484,
            -0.0003745159558170986
          ],
          [
            0.00018064773125520882,
            0.000765871285339933,
            6.168204775031887e-05,
            -1.121264291081601e-05,
            -3.987188164958816e-06,
            -1.3114679934958807e-05,
            -1.0690621889818836e-05
          ],
          [
            -0.00021514797934878575,
            -0.00040564546053626586,
            -1.121264291081601e-05,
            5.0417530600042204e-05,
            6.362800811181436e-05,
            5.5315111992386435e-05,
            3.8921171754738404e-05
          ],
          [
            -0.0003012596666064444,
            -0.0005259602208192186,
            -3.987188164958816e-06,
            6.362800811181436e-05,
            0.0004780625179003811,
            7.282267544300842e-05,
            6.12394575726404e-05
          ],
          [
            -0.0002700578291220515,
            -0.0005191053736546484,
            -1.3114679934958807e-05,
            5.5315111992386435e-05,
            7.282267544300842e-05,
            0.00023709129529783397,
            5.6112636992852516e-05
          ],
          [
            -0.0002054594478487908,
            -0.0003745159558170986,
            -1.0690621889818836e-05,
            3.8921171754738404e-05,
            6.12394575726404e-05,
            5.6112636992852516e-05,
            0.00015868888486568995
          ]
        ],
        "global_correlation": [
          [
            0.9999999999999999,
            0.7813569754232405,
            0.4977253787219518,
            -0.6556667372813875,
            -0.29815034041755145,
            -0.37952084406197417,
            -0.3529307736878028
          ],
          [
            0.7813569754232405,
            1.0000000000000002,
            0.8534370792632604,
            -0.49997806037429143,
            -0.21052596376127458,
            -0.29504810683396065,
            -0.26019094790757685
          ],
          [
            0.49772537872195177,
            0.8534370792632604,
            1.0,
            -0.20106561867037626,
            -0.023219079187677048,
            -0.10844773846054379,
            -0.10805635751733068
          ],
          [
            -0.6556667372813876,
            -0.4999780603742914,
            -0.20106561867037626,
            1.0,
            0.40984080436517645,
            0.5059355610735029,
            0.435132845927326
          ],
          [
            -0.2981503404175515,
            -0.2105259637612746,
            -0.02321907918767705,
            0.4098408043651765,
            1.0000000000000002,
            0.2163049601914424,
            0.22233904395074147
          ],
          [
            -0.3795208440619741,
            -0.29504810683396065,
            -0.1084477384605438,
            0.5059355610735029,
            0.2163049601914424,
            1.0,
            0.28928746770718616
          ],
          [
            -0.3529307736878028,
            -0.26019094790757685,
            -0.10805635751733068,
            0.435132845927326,
            0.22233904395074147,
            0.28928746770718616,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.010401045133970098,
            0.021494000595451198,
            0.0009700133841445862,
            -0.0010574487569618637,
            -0.0014857109646381312,
            -0.0013336256781677316,
            -0.0010042057199086847
          ],
          [
            0.021494000595451198,
            0.06389944061031078,
            0.0035588634796680845,
            -0.002168491214219513,
            -0.0029146616179496826,
            -0.00277919896824831,
            -0.0020063089383607602
          ],
          [
            0.0009700133841445862,
            0.0035588634796680845,
            0.0002756748634194924,
            -6.641706648446546e-05,
            -4.154546032077968e-05,
            -7.860674921564861e-05,
            -6.387327934308531e-05
          ],
          [
            -0.0010574487569618637,
            -0.002168491214219513,
            -6.641706648446546e-05,
            0.00014870236664484715,
            0.00021849254417575454,
            0.00018288912247269314,
            0.00013013277520512663
          ],
          [
            -0.0014857109646381312,
            -0.0029146616179496826,
            -4.154546032077968e-05,
            0.00021849254417575454,
            0.0007419939649330488,
            0.00027768887227790415,
            0.00020286347107068586
          ],
          [
            -0.0013336256781677316,
            -0.00277919896824831,
            -7.860674921564861e-05,
            0.00018288912247269314,
            0.00027768887227790415,
            0.0004036186731534187,
            0.00017391746969461772
          ],
          [
            -0.0010042057199086847,
            -0.0020063089383607602,
            -6.387327934308531e-05,
            0.00013013277520512663,
            0.00020286347107068586,
            0.00017391746969461772,
            0.0002437317659760588
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999999,
            0.8337392321035426,
            0.5728496500827859,
            -0.850279875545324,
            -0.5348052372205345,
            -0.6508933482376086,
            -0.6307076993821668
          ],
          [
            0.8337392321035425,
            0.9999999999999998,
            0.8479382301876923,
            -0.703477478934752,
            -0.423291382784455,
            -0.5472496425285818,
            -0.5083855667204026
          ],
          [
            0.5728496500827859,
            0.8479382301876923,
            0.9999999999999998,
            -0.32803649690707065,
            -0.0918596538978851,
            -0.23565444020516604,
            -0.2464135368709192
          ],
          [
            -0.850279875545324,
            -0.703477478934752,
            -0.32803649690707065,
            0.9999999999999999,
            0.6577751995337278,
            0.7465232028436952,
            0.6835521974141159
          ],
          [
            -0.5348052372205345,
            -0.423291382784455,
            -0.0918596538978851,
            0.6577751995337277,
            1.0,
            0.5074259402448194,
            0.47703209332562047
          ],
          [
            -0.6508933482376087,
            -0.5472496425285818,
            -0.23565444020516604,
            0.7465232028436952,
            0.5074259402448194,
            1.0000000000000002,
            0.5544999553204505
          ],
          [
            -0.6307076993821668,
            -0.5083855667204025,
            -0.2464135368709192,
            0.6835521974141159,
            0.47703209332562047,
            0.5544999553204504,
            1.0
          ]
        ],
        "local_parameter_count": 59,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 4,
        "nominal_bin": [
          1.2,
          1.4
        ],
        "model_redshift": 1.2999999999999998,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin04:DESI-ELG:b1_sigma8",
          "bin04:DESI-QSO:b1_sigma8",
          "bin04:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135633224564775,
            0.004125890668959959,
            0.00018064773125520882,
            -0.000263283439470234,
            -0.0003043585787382338,
            -0.00023212551716975618
          ],
          [
            0.004125890668959959,
            0.013055988990560445,
            0.000765871285339933,
            -0.00033205408901532243,
            -0.00037359772358851407,
            -0.00031728215649179825
          ],
          [
            0.00018064773125520882,
            0.000765871285339933,
            6.168204775031887e-05,
            2.617403581796407e-06,
            6.1603272521991394e-06,
            -2.5616704311780293e-06
          ],
          [
            -0.000263283439470234,
            -0.00033205408901532243,
            2.617403581796407e-06,
            0.00017336611822624395,
            0.00011741249327265426,
            7.731057528134452e-05
          ],
          [
            -0.0003043585787382338,
            -0.00037359772358851407,
            6.1603272521991394e-06,
            0.00011741249327265426,
            0.0004674034735057708,
            9.680019208635292e-05
          ],
          [
            -0.00023212551716975618,
            -0.00031728215649179825,
            -2.5616704311780293e-06,
            7.731057528134452e-05,
            9.680019208635292e-05,
            0.00028668867639848903
          ]
        ],
        "global_correlation": [
          [
            0.9999999999999999,
            0.7813569754232405,
            0.4977253787219518,
            -0.43269123311684066,
            -0.30463250753088533,
            -0.29665678121447014
          ],
          [
            0.7813569754232405,
            1.0000000000000002,
            0.8534370792632604,
            -0.22070990938574378,
            -0.15123536748784344,
            -0.16399684431855835
          ],
          [
            0.49772537872195177,
            0.8534370792632604,
            1.0,
            0.025310993261287683,
            0.036280931111659975,
            -0.019263650664119916
          ],
          [
            -0.43269123311684066,
            -0.22070990938574375,
            0.025310993261287683,
            1.0,
            0.41246417184773276,
            0.3467779880568504
          ],
          [
            -0.30463250753088533,
            -0.15123536748784344,
            0.036280931111659975,
            0.4124641718477328,
            0.9999999999999999,
            0.264438680570508
          ],
          [
            -0.29665678121447014,
            -0.16399684431855832,
            -0.019263650664119912,
            0.3467779880568504,
            0.264438680570508,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.01235722227310803,
            0.020484672646783574,
            0.0006502356643219737,
            -0.0017409168641314575,
            -0.002041347334513235,
            -0.001491135831927799
          ],
          [
            0.020484672646783574,
            0.06755875241034129,
            0.004129672631723491,
            -0.001466021133293434,
            -0.0016189854235607684,
            -0.0014515298050858804
          ],
          [
            0.0006502356643219737,
            0.004129672631723491,
            0.00039245205178733175,
            0.00010638238886073467,
            0.00014788870263041204,
            5.611153933224737e-05
          ],
          [
            -0.0017409168641314575,
            -0.001466021133293434,
            0.00010638238886073467,
            0.0004899564777025726,
            0.0005033154603565793,
            0.0003276317157776403
          ],
          [
            -0.002041347334513235,
            -0.0016189854235607684,
            0.00014788870263041204,
            0.0005033154603565793,
            0.0009394634111607869,
            0.00039981453857827217
          ],
          [
            -0.001491135831927799,
            -0.0014515298050858804,
            5.611153933224737e-05,
            0.0003276317157776403,
            0.00039981453857827217,
            0.0004873874407673665
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.7089698856505509,
            0.2952684572275782,
            -0.7075202121094,
            -0.5991237577771723,
            -0.6076025812691984
          ],
          [
            0.7089698856505509,
            0.9999999999999998,
            0.8020131941875103,
            -0.25481246460941176,
            -0.20321800936468767,
            -0.25295774463486814
          ],
          [
            0.2952684572275783,
            0.8020131941875103,
            0.9999999999999998,
            0.2426038476730981,
            0.24355764258329768,
            0.12829853996168644
          ],
          [
            -0.7075202121094,
            -0.25481246460941176,
            0.24260384767309806,
            1.0000000000000002,
            0.7418593653639504,
            0.670455591886484
          ],
          [
            -0.5991237577771723,
            -0.20321800936468767,
            0.24355764258329768,
            0.7418593653639504,
            1.0000000000000002,
            0.5908557690086433
          ],
          [
            -0.6076025812691984,
            -0.25295774463486814,
            0.12829853996168641,
            0.670455591886484,
            0.5908557690086433,
            1.0
          ]
        ],
        "local_parameter_count": 42,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 5,
        "nominal_bin": [
          1.4,
          1.6
        ],
        "model_redshift": 1.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin05:DESI-ELG:b1_sigma8",
          "bin05:DESI-QSO:b1_sigma8",
          "bin05:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135633224564775,
            0.004125890668959959,
            0.00018064773125520882,
            -0.00026672660933595025,
            -0.00030083300959944567,
            -0.00023309657674445427
          ],
          [
            0.004125890668959959,
            0.013055988990560445,
            0.000765871285339933,
            -0.00035109380781755934,
            -0.00039989677832994797,
            -0.00031827784817896494
          ],
          [
            0.00018064773125520882,
            0.000765871285339933,
            6.168204775031887e-05,
            1.6894585126024185e-06,
            2.9583000164448517e-06,
            -2.3720098984730294e-06
          ],
          [
            -0.00026672660933595025,
            -0.00035109380781755934,
            1.6894585126024185e-06,
            0.00024084233174455827,
            0.0001006755346492916,
            8.036065537865198e-05
          ],
          [
            -0.00030083300959944567,
            -0.00039989677832994797,
            2.9583000164448517e-06,
            0.0001006755346492916,
            0.0004464819811128551,
            9.216914063384871e-05
          ],
          [
            -0.00023309657674445427,
            -0.00031827784817896494,
            -2.3720098984730294e-06,
            8.036065537865198e-05,
            9.216914063384871e-05,
            0.0003672986758175073
          ]
        ],
        "global_correlation": [
          [
            0.9999999999999999,
            0.7813569754232405,
            0.4977253787219518,
            -0.37190892298197026,
            -0.308077645066787,
            -0.2631860583676242
          ],
          [
            0.7813569754232405,
            1.0000000000000002,
            0.8534370792632604,
            -0.19799392756673745,
            -0.16563078092165578,
            -0.14534223835533233
          ],
          [
            0.49772537872195177,
            0.8534370792632604,
            1.0,
            0.013861228671292879,
            0.017826285430182092,
            -0.015758955316282068
          ],
          [
            -0.37190892298197026,
            -0.19799392756673748,
            0.013861228671292879,
            1.0,
            0.30701215124078307,
            0.27018882150338164
          ],
          [
            -0.3080776450667869,
            -0.16563078092165578,
            0.017826285430182092,
            0.30701215124078307,
            0.9999999999999999,
            0.22760085471665245
          ],
          [
            -0.2631860583676242,
            -0.14534223835533233,
            -0.015758955316282068,
            0.27018882150338164,
            0.22760085471665242,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.015928956571047412,
            0.02615288332069656,
            0.0009122231236916032,
            -0.0021883695543065077,
            -0.002470975555708433,
            -0.0018886319846813224
          ],
          [
            0.02615288332069656,
            0.08071546710936445,
            0.004800864587633706,
            -0.0021911205733842177,
            -0.002481735187852859,
            -0.002009898174607822
          ],
          [
            0.0009122231236916032,
            0.004800864587633706,
            0.0004521626595287254,
            9.52970550290538e-05,
            0.00011928831176524367,
            4.647611159188264e-05
          ],
          [
            -0.0021883695543065077,
            -0.0021911205733842177,
            9.52970550290538e-05,
            0.0006318971732781997,
            0.0005518249498732587,
            0.00039346363258319057
          ],
          [
            -0.002470975555708433,
            -0.002481735187852859,
            0.00011928831176524367,
            0.0005518249498732587,
            0.000967946209917228,
            0.00045149182193021333
          ],
          [
            -0.0018886319846813224,
            -0.002009898174607822,
            4.647611159188264e-05,
            0.00039346363258319057,
            0.00045149182193021333,
            0.0006219760492250531
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.7293693848440514,
            0.33990696632388556,
            -0.6897691929253169,
            -0.6292875986616168,
            -0.6000215459083112
          ],
          [
            0.7293693848440513,
            1.0000000000000002,
            0.7946826420509432,
            -0.3068065931175003,
            -0.2807704799981177,
            -0.283667017739452
          ],
          [
            0.33990696632388556,
            0.7946826420509432,
            0.9999999999999999,
            0.17828258652687431,
            0.18031212562260823,
            0.08763863563267461
          ],
          [
            -0.689769192925317,
            -0.3068065931175003,
            0.17828258652687431,
            1.0,
            0.7055901580393694,
            0.6276167999295789
          ],
          [
            -0.6292875986616169,
            -0.2807704799981177,
            0.18031212562260823,
            0.7055901580393695,
            1.0000000000000002,
            0.581885380064937
          ],
          [
            -0.6000215459083112,
            -0.283667017739452,
            0.0876386356326746,
            0.627616799929579,
            0.581885380064937,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 42,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 6,
        "nominal_bin": [
          1.6,
          2.0
        ],
        "model_redshift": 1.8,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin06:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135633224564775,
            0.004125890668959959,
            0.00018064773125520882,
            -0.0002984114449411755
          ],
          [
            0.004125890668959959,
            0.013055988990560445,
            0.000765871285339933,
            -0.00041953732469854056
          ],
          [
            0.00018064773125520882,
            0.000765871285339933,
            6.168204775031887e-05,
            8.21326773768422e-07
          ],
          [
            -0.0002984114449411755,
            -0.00041953732469854056,
            8.21326773768422e-07,
            0.00032294924259554093
          ]
        ],
        "global_correlation": [
          [
            0.9999999999999999,
            0.7813569754232405,
            0.4977253787219518,
            -0.3593229909839186
          ],
          [
            0.7813569754232405,
            1.0000000000000002,
            0.8534370792632604,
            -0.20431421421296095
          ],
          [
            0.49772537872195177,
            0.8534370792632604,
            1.0,
            0.005819282670889899
          ],
          [
            -0.3593229909839186,
            -0.20431421421296095,
            0.005819282670889898,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.034256792095639026,
            0.04965143449639884,
            0.0026463815843893947,
            -0.004105715568981332
          ],
          [
            0.04965143449639884,
            0.16193126324488238,
            0.01064636144789074,
            -0.0037830491450652165
          ],
          [
            0.0026463815843893947,
            0.01064636144789074,
            0.0009112192783945703,
            5.326684820448384e-05
          ],
          [
            -0.004105715568981332,
            -0.0037830491450652165,
            5.326684820448384e-05,
            0.0010291497177357283
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.6666426611213191,
            0.4736610463574498,
            -0.6914746034331822
          ],
          [
            0.6666426611213191,
            1.0,
            0.876444469489575,
            -0.2930470484921134
          ],
          [
            0.4736610463574498,
            0.8764444694895749,
            1.0000000000000002,
            0.05500551953821297
          ],
          [
            -0.6914746034331821,
            -0.2930470484921133,
            0.05500551953821297,
            0.9999999999999998
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 7,
        "nominal_bin": [
          2.0,
          2.1
        ],
        "model_redshift": 2.05,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin07:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135633224564775,
            0.004125890668959959,
            0.00018064773125520882,
            -0.00026248567932891595
          ],
          [
            0.004125890668959959,
            0.013055988990560445,
            0.000765871285339933,
            -0.0003871503382266357
          ],
          [
            0.00018064773125520882,
            0.000765871285339933,
            6.168204775031887e-05,
            -2.6993490439437885e-06
          ],
          [
            -0.00026248567932891595,
            -0.0003871503382266357,
            -2.6993490439437885e-06,
            0.0007760656743588628
          ]
        ],
        "global_correlation": [
          [
            0.9999999999999999,
            0.7813569754232405,
            0.4977253787219518,
            -0.2038886462993455
          ],
          [
            0.7813569754232405,
            1.0000000000000002,
            0.8534370792632604,
            -0.12162574625782135
          ],
          [
            0.49772537872195177,
            0.8534370792632604,
            1.0,
            -0.012337592345686732
          ],
          [
            -0.20388864629934547,
            -0.12162574625782135,
            -0.012337592345686734,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.1412773209460371,
            0.20274094332259168,
            0.011352392965296308,
            -0.014941393412611638
          ],
          [
            0.20274094332259168,
            0.5618560043819841,
            0.035392896084553184,
            -0.01750902790950843
          ],
          [
            0.011352392965296308,
            0.035392896084553184,
            0.002990145685390748,
            -0.00034510344258309575
          ],
          [
            -0.014941393412611638,
            -0.01750902790950843,
            -0.00034510344258309575,
            0.0028279317342682912
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.719602600776978,
            0.5523381185974383,
            -0.747515865917724
          ],
          [
            0.719602600776978,
            0.9999999999999999,
            0.8634902011049072,
            -0.43925332845465515
          ],
          [
            0.5523381185974383,
            0.8634902011049072,
            1.0,
            -0.11867757311021701
          ],
          [
            -0.7475158659177241,
            -0.4392533284546551,
            -0.118677573110217,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 250
      }
    ],
    "final-loop/A": [
      {
        "nominal_bin_index": 0,
        "nominal_bin": [
          0.4,
          0.6
        ],
        "model_redshift": 0.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin00:DESI-LRG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002457113506099967,
            0.004619596548264267,
            0.00020591842744603736,
            -0.00041163503098768907
          ],
          [
            0.004619596548264267,
            0.014774294564074714,
            0.000878618142456684,
            -0.0004595007493149152
          ],
          [
            0.00020591842744603736,
            0.000878618142456684,
            7.109271851194789e-05,
            1.964179658893362e-05
          ],
          [
            -0.00041163503098768907,
            -0.0004595007493149152,
            1.964179658893362e-05,
            0.0005651504791056845
          ]
        ],
        "global_correlation": [
          [
            1.0000000000000002,
            0.7667222417342953,
            0.49268579687969644,
            -0.34931534766144795
          ],
          [
            0.7667222417342953,
            1.0000000000000002,
            0.8573027743468263,
            -0.15901965140963875
          ],
          [
            0.4926857968796964,
            0.8573027743468263,
            1.0,
            0.09799109221050983
          ],
          [
            -0.349315347661448,
            -0.15901965140963872,
            0.09799109221050983,
            0.9999999999999999
          ]
        ],
        "bin_only_covariance": [
          [
            0.04633207051591866,
            0.08987061262654804,
            0.00475005744463357,
            -0.00631132257741777
          ],
          [
            0.08987061262654804,
            0.2736782326614073,
            0.01653336483459109,
            -0.008532533726038925
          ],
          [
            0.00475005744463357,
            0.01653336483459109,
            0.0011797328525795458,
            -6.212425082273581e-05
          ],
          [
            -0.00631132257741777,
            -0.008532533726038925,
            -6.212425082273581e-05,
            0.002052474252813038
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999999,
            0.7980989134298344,
            0.642489701392339,
            -0.6472032130666338
          ],
          [
            0.7980989134298344,
            1.0000000000000002,
            0.9201301979257429,
            -0.36001369880639444
          ],
          [
            0.642489701392339,
            0.9201301979257429,
            1.0000000000000002,
            -0.03992367106690726
          ],
          [
            -0.6472032130666338,
            -0.3600136988063944,
            -0.03992367106690725,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 1,
        "nominal_bin": [
          0.6,
          0.8
        ],
        "model_redshift": 0.7,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin01:DESI-LRG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002457113506099967,
            0.004619596548264267,
            0.00020591842744603736,
            -0.0004295439678849605
          ],
          [
            0.004619596548264267,
            0.014774294564074714,
            0.000878618142456684,
            -0.0007014736543166433
          ],
          [
            0.00020591842744603736,
            0.000878618142456684,
            7.109271851194789e-05,
            -6.293304859964322e-06
          ],
          [
            -0.0004295439678849605,
            -0.0007014736543166433,
            -6.293304859964322e-06,
            0.00025590786510431304
          ]
        ],
        "global_correlation": [
          [
            1.0000000000000002,
            0.7667222417342953,
            0.49268579687969644,
            -0.5416929684059639
          ],
          [
            0.7667222417342953,
            1.0000000000000002,
            0.8573027743468263,
            -0.36075816643488084
          ],
          [
            0.4926857968796964,
            0.8573027743468263,
            1.0,
            -0.04665781456013209
          ],
          [
            -0.5416929684059638,
            -0.3607581664348809,
            -0.04665781456013209,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.03009270945876011,
            0.05628748510238614,
            0.002985182641455077,
            -0.00453957616291979
          ],
          [
            0.05628748510238614,
            0.15637237033303467,
            0.009187949649064076,
            -0.00837580043884214
          ],
          [
            0.002985182641455077,
            0.009187949649064076,
            0.0006534058163955047,
            -0.0002884886104512293
          ],
          [
            -0.00453957616291979,
            -0.00837580043884214,
            -0.0002884886104512293,
            0.001061844592231413
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.8205427060212546,
            0.6732072175784624,
            -0.803071439757409
          ],
          [
            0.8205427060212546,
            1.0000000000000002,
            0.9089648700869016,
            -0.6500037045894071
          ],
          [
            0.6732072175784622,
            0.9089648700869017,
            0.9999999999999999,
            -0.34634322293088043
          ],
          [
            -0.803071439757409,
            -0.6500037045894071,
            -0.34634322293088043,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 2,
        "nominal_bin": [
          0.8,
          1.0
        ],
        "model_redshift": 0.9,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin02:DESI-ELG:b1_sigma8",
          "bin02:DESI-LRG:b1_sigma8",
          "bin02:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002457113506099967,
            0.004619596548264267,
            0.00020591842744603736,
            -0.00029897868956164214,
            -0.0003830059697086717,
            -0.0003242738483936284
          ],
          [
            0.004619596548264267,
            0.014774294564074714,
            0.000878618142456684,
            -0.0003665551828053986,
            -0.0005004739448927798,
            -0.00037366385831587783
          ],
          [
            0.00020591842744603736,
            0.000878618142456684,
            7.109271851194789e-05,
            -1.06164041774628e-06,
            9.83493455928882e-06,
            6.835993663055988e-06
          ],
          [
            -0.00029897868956164214,
            -0.0003665551828053986,
            -1.06164041774628e-06,
            0.00012791944676264735,
            0.00014444836881740187,
            0.00010409895972531927
          ],
          [
            -0.0003830059697086717,
            -0.0005004739448927798,
            9.83493455928882e-06,
            0.00014444836881740187,
            0.0003529313740193039,
            0.00016508626743533527
          ],
          [
            -0.0003242738483936284,
            -0.00037366385831587783,
            6.835993663055988e-06,
            0.00010409895972531927,
            0.00016508626743533527,
            0.000982177154061438
          ]
        ],
        "global_correlation": [
          [
            1.0000000000000002,
            0.7667222417342953,
            0.49268579687969644,
            -0.5332849631744958,
            -0.4112896683527292,
            -0.20873938621312496
          ],
          [
            0.7667222417342953,
            1.0000000000000002,
            0.8573027743468263,
            -0.26663533442867526,
            -0.2191709360348103,
            -0.09809182238126025
          ],
          [
            0.4926857968796964,
            0.8573027743468263,
            1.0,
            -0.011132599802409807,
            0.06208887349071633,
            0.02586986585245371
          ],
          [
            -0.5332849631744958,
            -0.2666353344286752,
            -0.011132599802409807,
            1.0,
            0.6798282729933344,
            0.2936859628877127
          ],
          [
            -0.4112896683527291,
            -0.21917093603481033,
            0.062088873490716324,
            0.6798282729933344,
            1.0,
            0.2803954105265435
          ],
          [
            -0.20873938621312493,
            -0.09809182238126025,
            0.02586986585245371,
            0.2936859628877127,
            0.2803954105265435,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.01115300953430075,
            0.02210278484151267,
            0.0008969929660150909,
            -0.00139555512473508,
            -0.0019183938526403479,
            -0.0015644338150159955
          ],
          [
            0.02210278484151267,
            0.07356183158623761,
            0.004287975619053607,
            -0.0017471599922484614,
            -0.002543373870463395,
            -0.0018325082045940948
          ],
          [
            0.0008969929660150909,
            0.004287975619053607,
            0.00033984722112466795,
            6.101907320165653e-06,
            4.7462747747964134e-05,
            4.0218911450315714e-05
          ],
          [
            -0.00139555512473508,
            -0.0017471599922484614,
            6.101907320165653e-06,
            0.0003087751255091048,
            0.00041528084899508975,
            0.0003217839985364172
          ],
          [
            -0.0019183938526403479,
            -0.002543373870463395,
            4.7462747747964134e-05,
            0.00041528084899508975,
            0.0007904836597149073,
            0.0005041363721127932
          ],
          [
            -0.0015644338150159955,
            -0.0018325082045940948,
            4.0218911450315714e-05,
            0.0003217839985364172,
            0.0005041363721127932,
            0.0012503008066137022
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.771657696776342,
            0.46073493020076806,
            -0.7520207183974592,
            -0.6460933765591916,
            -0.41894200049800284
          ],
          [
            0.7716576967763421,
            0.9999999999999998,
            0.8575988278665512,
            -0.36659391831952376,
            -0.3335319862097619,
            -0.19107875594894633
          ],
          [
            0.46073493020076806,
            0.8575988278665512,
            1.0000000000000002,
            0.01883660331639375,
            0.09157239376019113,
            0.06169943608622294
          ],
          [
            -0.7520207183974593,
            -0.3665939183195237,
            0.018836603316393745,
            1.0,
            0.8405708048836772,
            0.5178882227178039
          ],
          [
            -0.6460933765591915,
            -0.33353198620976193,
            0.09157239376019112,
            0.8405708048836772,
            0.9999999999999999,
            0.5071008372816985
          ],
          [
            -0.41894200049800284,
            -0.19107875594894633,
            0.06169943608622294,
            0.5178882227178038,
            0.5071008372816985,
            1.0
          ]
        ],
        "local_parameter_count": 36,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 3,
        "nominal_bin": [
          1.0,
          1.2
        ],
        "model_redshift": 1.1,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin03:DESI-ELG:b1_sigma8",
          "bin03:DESI-LRG:b1_sigma8",
          "bin03:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002457113506099967,
            0.004619596548264267,
            0.00020591842744603736,
            -0.000246604189183178,
            -0.0003195167595681826,
            -0.0003164141008052652
          ],
          [
            0.004619596548264267,
            0.014774294564074714,
            0.000878618142456684,
            -0.0004589608700047962,
            -0.0005008271516044022,
            -0.00046490281720582526
          ],
          [
            0.00020591842744603736,
            0.000878618142456684,
            7.109271851194789e-05,
            -1.2810891768704378e-05,
            3.06702245594955e-06,
            -1.2191886309513342e-06
          ],
          [
            -0.000246604189183178,
            -0.0004589608700047962,
            -1.2810891768704378e-05,
            5.548816129347985e-05,
            6.71650943071273e-05,
            6.43047425978525e-05
          ],
          [
            -0.0003195167595681826,
            -0.0005008271516044022,
            3.06702245594955e-06,
            6.71650943071273e-05,
            0.0006628540914298216,
            0.00010561790960588404
          ],
          [
            -0.0003164141008052652,
            -0.00046490281720582526,
            -1.2191886309513342e-06,
            6.43047425978525e-05,
            0.00010561790960588404,
            0.0007050102669808206
          ]
        ],
        "global_correlation": [
          [
            1.0000000000000002,
            0.7667222417342953,
            0.49268579687969644,
            -0.6678634450806382,
            -0.25036410453173297,
            -0.24040610875425275
          ],
          [
            0.7667222417342953,
            1.0000000000000002,
            0.8573027743468263,
            -0.506899795954268,
            -0.160038885400614,
            -0.14404927616399907
          ],
          [
            0.4926857968796964,
            0.8573027743468263,
            1.0,
            -0.2039701589947596,
            0.014128479453819422,
            -0.005445786645757333
          ],
          [
            -0.6678634450806382,
            -0.5068997959542682,
            -0.2039701589947596,
            0.9999999999999999,
            0.3502147967584605,
            0.3251210706297819
          ],
          [
            -0.25036410453173297,
            -0.160038885400614,
            0.014128479453819422,
            0.3502147967584605,
            0.9999999999999999,
            0.15450085111550768
          ],
          [
            -0.24040610875425275,
            -0.14404927616399907,
            -0.005445786645757333,
            0.32512107062978185,
            0.15450085111550768,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.011278059631901215,
            0.023227859138019988,
            0.001059502332904659,
            -0.0011562298460665074,
            -0.0015087445236668822,
            -0.0014603616845561985
          ],
          [
            0.023227859138019988,
            0.07140411150556417,
            0.004074774581713687,
            -0.002368167449829903,
            -0.0027351553127302956,
            -0.002514443786042948
          ],
          [
            0.001059502332904659,
            0.004074774581713687,
            0.00032343094500591075,
            -6.961796901546734e-05,
            -1.3220226862085056e-06,
            -2.2445389719359814e-05
          ],
          [
            -0.0011562298460665074,
            -0.002368167449829903,
            -6.961796901546734e-05,
            0.0001653617516151081,
            0.00023674861363587595,
            0.0002142833265453478
          ],
          [
            -0.0015087445236668822,
            -0.0027351553127302956,
            -1.3220226862085056e-06,
            0.00023674861363587595,
            0.0009638168606374031,
            0.0003582390555612864
          ],
          [
            -0.0014603616845561985,
            -0.002514443786042948,
            -2.2445389719359814e-05,
            0.0002142833265453478,
            0.0003582390555612864,
            0.0009239578601328077
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.8185220449839063,
            0.5547456931285959,
            -0.8466607958601435,
            -0.4576160559637088,
            -0.4523943313119927
          ],
          [
            0.8185220449839063,
            1.0,
            0.8479128046886651,
            -0.6891809521705431,
            -0.32970317004007127,
            -0.30956670089819155
          ],
          [
            0.5547456931285958,
            0.847912804688665,
            1.0,
            -0.3010322554475793,
            -0.002367831878579812,
            -0.041059181104083055
          ],
          [
            -0.8466607958601436,
            -0.6891809521705431,
            -0.3010322554475792,
            1.0000000000000002,
            0.5930245229582107,
            0.548207238441121
          ],
          [
            -0.4576160559637088,
            -0.32970317004007127,
            -0.002367831878579812,
            0.5930245229582107,
            1.0,
            0.37962044103709325
          ],
          [
            -0.45239433131199275,
            -0.3095667008981915,
            -0.041059181104083055,
            0.5482072384411208,
            0.37962044103709325,
            1.0
          ]
        ],
        "local_parameter_count": 36,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 4,
        "nominal_bin": [
          1.2,
          1.4
        ],
        "model_redshift": 1.2999999999999998,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin04:DESI-ELG:b1_sigma8",
          "bin04:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002457113506099967,
            0.004619596548264267,
            0.00020591842744603736,
            -0.0003173638572155504,
            -0.00034249259293591804
          ],
          [
            0.004619596548264267,
            0.014774294564074714,
            0.000878618142456684,
            -0.00037734088169505994,
            -0.00043708396607877156
          ],
          [
            0.00020591842744603736,
            0.000878618142456684,
            7.109271851194789e-05,
            5.153006250658201e-06,
            4.785069173904007e-06
          ],
          [
            -0.0003173638572155504,
            -0.00037734088169505994,
            5.153006250658201e-06,
            0.0002140733532745855,
            0.00012412446925219386
          ],
          [
            -0.00034249259293591804,
            -0.00043708396607877156,
            4.785069173904007e-06,
            0.00012412446925219386,
            0.0006243071114538913
          ]
        ],
        "global_correlation": [
          [
            1.0000000000000002,
            0.7667222417342953,
            0.49268579687969644,
            -0.4375861324721412,
            -0.2765282039513424
          ],
          [
            0.7667222417342953,
            1.0000000000000002,
            0.8573027743468263,
            -0.21217742629153302,
            -0.14391708615963633
          ],
          [
            0.4926857968796964,
            0.8573027743468263,
            1.0,
            0.041770223834052975,
            0.02271310552569382
          ],
          [
            -0.4375861324721412,
            -0.21217742629153302,
            0.04177022383405297,
            1.0000000000000002,
            0.3395290650182352
          ],
          [
            -0.2765282039513424,
            -0.14391708615963633,
            0.02271310552569382,
            0.33952906501823527,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.01431336883633055,
            0.02297611227995832,
            0.0006507824666451525,
            -0.002219679274744242,
            -0.0024028115023835453
          ],
          [
            0.02297611227995832,
            0.07972857641836342,
            0.004927526045352429,
            -0.0015987839873318986,
            -0.0018983919021129966
          ],
          [
            0.0006507824666451525,
            0.004927526045352429,
            0.0004866750116409387,
            0.00018140411757367944,
            0.00019296602327708987
          ],
          [
            -0.002219679274744242,
            -0.0015987839873318986,
            0.00018140411757367944,
            0.0006889596059340732,
            0.0006418590659097203
          ],
          [
            -0.0024028115023835453,
            -0.0018983919021129966,
            0.00019296602327708987,
            0.0006418590659097203,
            0.0011903739211296552
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999999,
            0.6801404567696666,
            0.24657292575944148,
            -0.7068421120028745,
            -0.5821126928656072
          ],
          [
            0.6801404567696667,
            1.0,
            0.7910472037325724,
            -0.21571776161809283,
            -0.19486649152094362
          ],
          [
            0.24657292575944148,
            0.7910472037325723,
            0.9999999999999999,
            0.3132786053672766,
            0.25352431676488607
          ],
          [
            -0.7068421120028746,
            -0.21571776161809283,
            0.3132786053672766,
            0.9999999999999999,
            0.7087630984103841
          ],
          [
            -0.5821126928656072,
            -0.19486649152094365,
            0.25352431676488607,
            0.7087630984103841,
            1.0
          ]
        ],
        "local_parameter_count": 25,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 5,
        "nominal_bin": [
          1.4,
          1.6
        ],
        "model_redshift": 1.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin05:DESI-ELG:b1_sigma8",
          "bin05:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002457113506099967,
            0.004619596548264267,
            0.00020591842744603736,
            -0.0003293692368189524,
            -0.00034054380658248907
          ],
          [
            0.004619596548264267,
            0.014774294564074714,
            0.000878618142456684,
            -0.0004220174119830752,
            -0.00045540421146951824
          ],
          [
            0.00020591842744603736,
            0.000878618142456684,
            7.109271851194789e-05,
            2.9052385744703935e-06,
            1.7670757134028746e-06
          ],
          [
            -0.0003293692368189524,
            -0.0004220174119830752,
            2.9052385744703935e-06,
            0.0003090913351962846,
            0.00011744995388644655
          ],
          [
            -0.00034054380658248907,
            -0.00045540421146951824,
            1.7670757134028746e-06,
            0.00011744995388644655,
            0.0005351380101986402
          ]
        ],
        "global_correlation": [
          [
            1.0000000000000002,
            0.7667222417342953,
            0.49268579687969644,
            -0.3779436114255125,
            -0.2969801873859686
          ],
          [
            0.7667222417342953,
            1.0000000000000002,
            0.8573027743468263,
            -0.19748475601985646,
            -0.16196111801313376
          ],
          [
            0.4926857968796964,
            0.8573027743468263,
            1.0,
            0.01959863504730592,
            0.009059614068329414
          ],
          [
            -0.3779436114255126,
            -0.1974847560198565,
            0.01959863504730592,
            1.0,
            0.288786266138228
          ],
          [
            -0.2969801873859686,
            -0.16196111801313376,
            0.009059614068329412,
            0.288786266138228,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.02076185740450335,
            0.033650921301871826,
            0.001204631909996802,
            -0.003061249338742973,
            -0.0031504021451427906
          ],
          [
            0.033650921301871826,
            0.11066961984692293,
            0.006746532154538172,
            -0.0028720981263818564,
            -0.0031158495270949558
          ],
          [
            0.001204631909996802,
            0.006746532154538172,
            0.0006336311908040473,
            0.00015971978332204203,
            0.00015475220360009785
          ],
          [
            -0.003061249338742973,
            -0.0028720981263818564,
            0.00015971978332204203,
            0.0009362843304697758,
            0.0007611163320338762
          ],
          [
            -0.0031504021451427906,
            -0.0031158495270949558,
            0.00015475220360009785,
            0.0007611163320338762,
            0.0011962039446502806
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.7020202632954642,
            0.3321260860057816,
            -0.6943232764900208,
            -0.63216475270558
          ],
          [
            0.7020202632954642,
            1.0,
            0.8056531542951376,
            -0.2821507357045403,
            -0.2708068540660061
          ],
          [
            0.3321260860057816,
            0.8056531542951375,
            1.0,
            0.20736552760546895,
            0.17775259637351884
          ],
          [
            -0.6943232764900209,
            -0.2821507357045403,
            0.20736552760546895,
            1.0,
            0.7191915042059487
          ],
          [
            -0.63216475270558,
            -0.270806854066006,
            0.17775259637351887,
            0.7191915042059487,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 25,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 6,
        "nominal_bin": [
          1.6,
          2.0
        ],
        "model_redshift": 1.8,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin06:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002457113506099967,
            0.004619596548264267,
            0.00020591842744603736,
            -0.0003380694975617586
          ],
          [
            0.004619596548264267,
            0.014774294564074714,
            0.000878618142456684,
            -0.0004559526001429518
          ],
          [
            0.00020591842744603736,
            0.000878618142456684,
            7.109271851194789e-05,
            1.4570635934423966e-06
          ],
          [
            -0.0003380694975617586,
            -0.0004559526001429518,
            1.4570635934423966e-06,
            0.00033048129451652796
          ]
        ],
        "global_correlation": [
          [
            1.0000000000000002,
            0.7667222417342953,
            0.49268579687969644,
            -0.3751629455634075
          ],
          [
            0.7667222417342953,
            1.0000000000000002,
            0.8573027743468263,
            -0.2063444909025999
          ],
          [
            0.4926857968796964,
            0.8573027743468263,
            1.0,
            0.00950588387531461
          ],
          [
            -0.3751629455634075,
            -0.2063444909025999,
            0.009505883875314612,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.03425682506398152,
            0.04965152959454119,
            0.002646390994647285,
            -0.004105713746538286
          ],
          [
            0.04965152959454119,
            0.1619315069347871,
            0.010646387235273884,
            -0.003783041901223639
          ],
          [
            0.002646390994647285,
            0.010646387235273884,
            0.0009112218685749998,
            5.3267445005689474e-05
          ],
          [
            -0.004105713746538286,
            -0.003783041901223639,
            5.3267445005689474e-05,
            0.0010291497937342613
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.6666431155525898,
            0.47366182952159247,
            -0.6914739382372836
          ],
          [
            0.6666431155525898,
            1.0000000000000002,
            0.876444687248689,
            -0.29304625603873996
          ],
          [
            0.47366182952159247,
            0.876444687248689,
            0.9999999999999999,
            0.055006055609986844
          ],
          [
            -0.6914739382372836,
            -0.2930462560387399,
            0.055006055609986844,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 157
      },
      {
        "nominal_bin_index": 7,
        "nominal_bin": [
          2.0,
          2.1
        ],
        "model_redshift": 2.05,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin07:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002457113506099967,
            0.004619596548264267,
            0.00020591842744603736,
            -0.00029826444862209256
          ],
          [
            0.004619596548264267,
            0.014774294564074714,
            0.000878618142456684,
            -0.0004232217330527303
          ],
          [
            0.00020591842744603736,
            0.000878618142456684,
            7.109271851194789e-05,
            -2.6897837879870392e-06
          ],
          [
            -0.00029826444862209256,
            -0.0004232217330527303,
            -2.6897837879870392e-06,
            0.000781501052622066
          ]
        ],
        "global_correlation": [
          [
            1.0000000000000002,
            0.7667222417342953,
            0.49268579687969644,
            -0.2152405523493044
          ],
          [
            0.7667222417342953,
            1.0000000000000002,
            0.8573027743468263,
            -0.12455174050547235
          ],
          [
            0.4926857968796964,
            0.8573027743468263,
            1.0,
            -0.011411428861835172
          ],
          [
            -0.2152405523493044,
            -0.12455174050547235,
            -0.011411428861835172,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.14127737692475645,
            0.20274105026137373,
            0.011352410613407611,
            -0.014941379322296661
          ],
          [
            0.20274105026137373,
            0.5618561507782,
            0.035392935494613066,
            -0.017508979378824223
          ],
          [
            0.011352410613407611,
            0.035392935494613066,
            0.0029901512053411884,
            -0.0003450996740095511
          ],
          [
            -0.014941379322296661,
            -0.017508979378824223,
            -0.0003450996740095511,
            0.0028279308934359352
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.7196027440279257,
            0.5523383579982296,
            -0.7475151240159935
          ],
          [
            0.7196027440279257,
            1.0,
            0.8634902530865384,
            -0.43925211902965366
          ],
          [
            0.5523383579982296,
            0.8634902530865384,
            1.0,
            -0.11867618523821188
          ],
          [
            -0.7475151240159935,
            -0.4392521190296537,
            -0.1186761852382119,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 157
      }
    ],
    "final-loop/B": [
      {
        "nominal_bin_index": 0,
        "nominal_bin": [
          0.4,
          0.6
        ],
        "model_redshift": 0.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin00:DESI-LRG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553832688380986,
            0.004329328747137286,
            0.00019070049427572533,
            -0.0003844013995950432
          ],
          [
            0.004329328747137286,
            0.013760348135677784,
            0.000812886206454056,
            -0.00044238698313657233
          ],
          [
            0.00019070049427572533,
            0.000812886206454056,
            6.58465488170885e-05,
            1.829574776708049e-05
          ],
          [
            -0.0003844013995950432,
            -0.00044238698313657233,
            1.829574776708049e-05,
            0.0005570475003767158
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771335833945922,
            0.4948517754591481,
            -0.34294831088592526
          ],
          [
            0.777133583394592,
            1.0,
            0.8539816418403792,
            -0.1597870261490733
          ],
          [
            0.4948517754591481,
            0.8539816418403791,
            0.9999999999999998,
            0.09552950792091867
          ],
          [
            -0.3429483108859253,
            -0.1597870261490733,
            0.09552950792091867,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.04633207051591866,
            0.08987061262654804,
            0.00475005744463357,
            -0.00631132257741777
          ],
          [
            0.08987061262654804,
            0.2736782326614073,
            0.01653336483459109,
            -0.008532533726038925
          ],
          [
            0.00475005744463357,
            0.01653336483459109,
            0.0011797328525795458,
            -6.212425082273581e-05
          ],
          [
            -0.00631132257741777,
            -0.008532533726038925,
            -6.212425082273581e-05,
            0.002052474252813038
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999999,
            0.7980989134298344,
            0.642489701392339,
            -0.6472032130666338
          ],
          [
            0.7980989134298344,
            1.0000000000000002,
            0.9201301979257429,
            -0.36001369880639444
          ],
          [
            0.642489701392339,
            0.9201301979257429,
            1.0000000000000002,
            -0.03992367106690726
          ],
          [
            -0.6472032130666338,
            -0.3600136988063944,
            -0.03992367106690725,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 1,
        "nominal_bin": [
          0.6,
          0.8
        ],
        "model_redshift": 0.7,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin01:DESI-LRG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553832688380986,
            0.004329328747137286,
            0.00019070049427572533,
            -0.00040092822214805705
          ],
          [
            0.004329328747137286,
            0.013760348135677784,
            0.000812886206454056,
            -0.0006642824912416291
          ],
          [
            0.00019070049427572533,
            0.000812886206454056,
            6.58465488170885e-05,
            -5.734228724716099e-06
          ],
          [
            -0.00040092822214805705,
            -0.0006642824912416291,
            -5.734228724716099e-06,
            0.0002498720833328281
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771335833945922,
            0.4948517754591481,
            -0.534069260710527
          ],
          [
            0.777133583394592,
            1.0,
            0.8539816418403792,
            -0.35824424795102994
          ],
          [
            0.4948517754591481,
            0.8539816418403791,
            0.9999999999999998,
            -0.04470433452712749
          ],
          [
            -0.534069260710527,
            -0.35824424795102994,
            -0.04470433452712749,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.03009270945876011,
            0.05628748510238614,
            0.002985182641455077,
            -0.00453957616291979
          ],
          [
            0.05628748510238614,
            0.15637237033303467,
            0.009187949649064076,
            -0.00837580043884214
          ],
          [
            0.002985182641455077,
            0.009187949649064076,
            0.0006534058163955047,
            -0.0002884886104512293
          ],
          [
            -0.00453957616291979,
            -0.00837580043884214,
            -0.0002884886104512293,
            0.001061844592231413
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.8205427060212546,
            0.6732072175784624,
            -0.803071439757409
          ],
          [
            0.8205427060212546,
            1.0000000000000002,
            0.9089648700869016,
            -0.6500037045894071
          ],
          [
            0.6732072175784622,
            0.9089648700869017,
            0.9999999999999999,
            -0.34634322293088043
          ],
          [
            -0.803071439757409,
            -0.6500037045894071,
            -0.34634322293088043,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 2,
        "nominal_bin": [
          0.8,
          1.0
        ],
        "model_redshift": 0.9,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin02:DESI-ELG:b1_sigma8",
          "bin02:DESI-LRG:b1_sigma8",
          "bin02:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553832688380986,
            0.004329328747137286,
            0.00019070049427572533,
            -0.00024242555891203772,
            -0.00036879894472913654,
            -0.0002881468748427789
          ],
          [
            0.004329328747137286,
            0.013760348135677784,
            0.000812886206454056,
            -0.00031859879654450143,
            -0.0004961649766696955,
            -0.00039653378731096595
          ],
          [
            0.00019070049427572533,
            0.000812886206454056,
            6.58465488170885e-05,
            5.036867550940609e-07,
            7.333065802524663e-06,
            6.881351795601457e-07
          ],
          [
            -0.00024242555891203772,
            -0.00031859879654450143,
            5.036867550940609e-07,
            9.690434911555955e-05,
            0.0001460142456985598,
            9.566877465862465e-05
          ],
          [
            -0.00036879894472913654,
            -0.0004961649766696955,
            7.333065802524663e-06,
            0.0001460142456985598,
            0.0003113924874620422,
            0.0001739351690064678
          ],
          [
            -0.0002881468748427789,
            -0.00039653378731096595,
            6.881351795601457e-07,
            9.566877465862465e-05,
            0.0001739351690064678,
            0.0003626781874647782
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771335833945922,
            0.4948517754591481,
            -0.5185571107623357,
            -0.44007371259768424,
            -0.3185979802137536
          ],
          [
            0.777133583394592,
            1.0,
            0.8539816418403792,
            -0.27590386589355576,
            -0.2396940915445299,
            -0.17750262044697634
          ],
          [
            0.4948517754591481,
            0.8539816418403791,
            0.9999999999999998,
            0.006305541490560303,
            0.05121120654734586,
            0.004452936826233061
          ],
          [
            -0.5185571107623357,
            -0.2759038658935558,
            0.006305541490560304,
            1.0000000000000002,
            0.8405615681440113,
            0.5103144415635513
          ],
          [
            -0.44007371259768424,
            -0.2396940915445299,
            0.05121120654734586,
            0.8405615681440114,
            1.0,
            0.5175742003818677
          ],
          [
            -0.3185979802137536,
            -0.17750262044697634,
            0.004452936826233062,
            0.5103144415635513,
            0.5175742003818677,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.00958272856394307,
            0.020463824818895214,
            0.0008314933184197624,
            -0.0010760196934779473,
            -0.0017264363996058816,
            -0.0013033395393007795
          ],
          [
            0.020463824818895214,
            0.0700729180226932,
            0.004061152614994936,
            -0.001503199477386983,
            -0.0024627698674090253,
            -0.0019105093662830776
          ],
          [
            0.0008314933184197624,
            0.004061152614994936,
            0.0003196199678866815,
            9.357494187497375e-06,
            3.612517159834029e-05,
            8.650734975704655e-06
          ],
          [
            -0.0010760196934779473,
            -0.001503199477386983,
            9.357494187497375e-06,
            0.00022871943074658023,
            0.00037163711437467376,
            0.00025635381917411495
          ],
          [
            -0.0017264363996058816,
            -0.0024627698674090253,
            3.612517159834029e-05,
            0.00037163711437467376,
            0.0007055775493673875,
            0.00045083080010433364
          ],
          [
            -0.0013033395393007795,
            -0.0019105093662830776,
            8.650734975704655e-06,
            0.00025635381917411495,
            0.00045083080010433364,
            0.0005591441325752389
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999999,
            0.7897090490382515,
            0.47511333357222035,
            -0.7268153584152313,
            -0.6639473071177416,
            -0.5630553524799679
          ],
          [
            0.7897090490382515,
            1.0000000000000002,
            0.8581382433706346,
            -0.37548274474152304,
            -0.3502485555680032,
            -0.30521943470397955
          ],
          [
            0.4751133335722203,
            0.8581382433706346,
            1.0,
            0.034609161982886646,
            0.07607125657125424,
            0.02046322923701342
          ],
          [
            -0.7268153584152313,
            -0.37548274474152304,
            0.03460916198288664,
            1.0000000000000002,
            0.9251138262831499,
            0.7168468402343608
          ],
          [
            -0.6639473071177416,
            -0.3502485555680032,
            0.07607125657125424,
            0.92511382628315,
            1.0000000000000002,
            0.7177601058860666
          ],
          [
            -0.563055352479968,
            -0.3052194347039796,
            0.02046322923701342,
            0.7168468402343608,
            0.7177601058860668,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 42,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 3,
        "nominal_bin": [
          1.0,
          1.2
        ],
        "model_redshift": 1.1,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin03:DESI-ELG:b1_sigma8",
          "bin03:DESI-LRG:b1_sigma8",
          "bin03:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553832688380986,
            0.004329328747137286,
            0.00019070049427572533,
            -0.00022700677147446165,
            -0.0003153338913549368,
            -0.00028386888411596414
          ],
          [
            0.004329328747137286,
            0.013760348135677784,
            0.000812886206454056,
            -0.0004270527290056455,
            -0.0005348201914977384,
            -0.0005373412110782377
          ],
          [
            0.00019070049427572533,
            0.000812886206454056,
            6.58465488170885e-05,
            -1.1769410639406593e-05,
            -2.7698646413673776e-06,
            -1.3362888762106093e-05
          ],
          [
            -0.00022700677147446165,
            -0.0004270527290056455,
            -1.1769410639406593e-05,
            5.2403054969546126e-05,
            6.53136461168904e-05,
            5.681230525726148e-05
          ],
          [
            -0.0003153338913549368,
            -0.0005348201914977384,
            -2.7698646413673776e-06,
            6.53136461168904e-05,
            0.0004879385011929445,
            7.600993711591928e-05
          ],
          [
            -0.00028386888411596414,
            -0.0005373412110782377,
            -1.3362888762106093e-05,
            5.681230525726148e-05,
            7.600993711591928e-05,
            0.00024407302340173097
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771335833945922,
            0.4948517754591481,
            -0.6603137364061987,
            -0.3005923537457744,
            -0.38260242904140457
          ],
          [
            0.777133583394592,
            1.0,
            0.8539816418403792,
            -0.5029079345132379,
            -0.20640040276429789,
            -0.2932078197001261
          ],
          [
            0.4948517754591481,
            0.8539816418403791,
            0.9999999999999998,
            -0.20035948378932023,
            -0.015452882192868044,
            -0.10540809243934826
          ],
          [
            -0.6603137364061987,
            -0.5029079345132379,
            -0.2003594837893202,
            1.0,
            0.40845393266989327,
            0.5023474689291157
          ],
          [
            -0.3005923537457744,
            -0.20640040276429789,
            -0.015452882192868046,
            0.40845393266989327,
            1.0,
            0.22025609686193381
          ],
          [
            -0.38260242904140457,
            -0.2932078197001261,
            -0.10540809243934826,
            0.5023474689291157,
            0.2202560968619338,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.010739269018628837,
            0.022175908895438634,
            0.0010102810859761286,
            -0.001091640921119694,
            -0.0015169714138287978,
            -0.0013692350324749686
          ],
          [
            0.022175908895438634,
            0.06666638780666931,
            0.003747524701470507,
            -0.002246532315142016,
            -0.0029318097354218684,
            -0.0028367647355273056
          ],
          [
            0.0010102810859761286,
            0.003747524701470507,
            0.0002916073714201742,
            -6.909190340545872e-05,
            -3.7687104672531304e-05,
            -8.029935981967133e-05
          ],
          [
            -0.001091640921119694,
            -0.002246532315142016,
            -6.909190340545872e-05,
            0.0001539861570425603,
            0.00022411148172638107,
            0.00018752756598797732
          ],
          [
            -0.0015169714138287978,
            -0.0029318097354218684,
            -3.7687104672531304e-05,
            0.00022411148172638107,
            0.0007573244118244407,
            0.0002838480429780915
          ],
          [
            -0.0013692350324749686,
            -0.0028367647355273056,
            -8.029935981967133e-05,
            0.00018752756598797732,
            0.0002838480429780915,
            0.00041294959089053157
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.828782564011522,
            0.5708941759789551,
            -0.8488903684788385,
            -0.5319233535646796,
            -0.650192748145285
          ],
          [
            0.828782564011522,
            1.0000000000000002,
            0.8499468974093513,
            -0.7011619942418921,
            -0.41261151350669123,
            -0.5406563861974961
          ],
          [
            0.570894175978955,
            0.8499468974093514,
            0.9999999999999998,
            -0.3260521496155021,
            -0.08019597036693578,
            -0.2314005110453006
          ],
          [
            -0.8488903684788385,
            -0.7011619942418921,
            -0.32605214961550216,
            1.0,
            0.6562696020959198,
            0.7436622843461028
          ],
          [
            -0.5319233535646796,
            -0.41261151350669123,
            -0.08019597036693578,
            0.6562696020959198,
            1.0,
            0.5075705386961379
          ],
          [
            -0.650192748145285,
            -0.5406563861974961,
            -0.23140051104530063,
            0.7436622843461027,
            0.5075705386961379,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 42,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 4,
        "nominal_bin": [
          1.2,
          1.4
        ],
        "model_redshift": 1.2999999999999998,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin04:DESI-ELG:b1_sigma8",
          "bin04:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553832688380986,
            0.004329328747137286,
            0.00019070049427572533,
            -0.00028816560477607937,
            -0.0003225406231012216
          ],
          [
            0.004329328747137286,
            0.013760348135677784,
            0.000812886206454056,
            -0.0003551385435363055,
            -0.0003745235345121321
          ],
          [
            0.00019070049427572533,
            0.000812886206454056,
            6.58465488170885e-05,
            4.601415769069797e-06,
            7.782547562871016e-06
          ],
          [
            -0.00028816560477607937,
            -0.0003551385435363055,
            4.601415769069797e-06,
            0.000202233124492499,
            0.00012785557712980474
          ],
          [
            -0.0003225406231012216,
            -0.0003745235345121321,
            7.782547562871016e-06,
            0.00012785557712980474,
            0.0004894429990859278
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771335833945922,
            0.4948517754591481,
            -0.4266834711118004,
            -0.30698926073416893
          ],
          [
            0.777133583394592,
            1.0,
            0.8539816418403792,
            -0.21289082872987727,
            -0.1443156208624747
          ],
          [
            0.4948517754591481,
            0.8539816418403791,
            0.9999999999999998,
            0.039874827922754395,
            0.0433515085227896
          ],
          [
            -0.42668347111180044,
            -0.21289082872987727,
            0.039874827922754395,
            1.0,
            0.4063894927295304
          ],
          [
            -0.306989260734169,
            -0.1443156208624747,
            0.0433515085227896,
            0.40638949272953034,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.013577909489764808,
            0.02181127066224836,
            0.0006289100155576374,
            -0.0020552017855006337,
            -0.0023280425816102662
          ],
          [
            0.02181127066224836,
            0.07318847044958753,
            0.004540565695397771,
            -0.0015238499876699685,
            -0.0015662246810151416
          ],
          [
            0.0006289100155576374,
            0.004540565695397771,
            0.0004517619942805865,
            0.00016264381934816066,
            0.00020326309705350634
          ],
          [
            -0.0020552017855006337,
            -0.0015238499876699685,
            0.00016264381934816066,
            0.0006305536173930082,
            0.0006238002097749447
          ],
          [
            -0.0023280425816102662,
            -0.0015662246810151416,
            0.00020326309705350634,
            0.0006238002097749447,
            0.0010641669490415908
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.6918997551033306,
            0.2539318697134182,
            -0.7023878704626971,
            -0.6124485090307406
          ],
          [
            0.6918997551033306,
            1.0000000000000002,
            0.7896484408577478,
            -0.22431580247429048,
            -0.17747118317089552
          ],
          [
            0.2539318697134182,
            0.7896484408577477,
            0.9999999999999999,
            0.3047345579672473,
            0.2931560148741076
          ],
          [
            -0.7023878704626971,
            -0.22431580247429048,
            0.3047345579672473,
            1.0,
            0.7615170343190513
          ],
          [
            -0.6124485090307407,
            -0.1774711831708955,
            0.29315601487410753,
            0.7615170343190513,
            1.0
          ]
        ],
        "local_parameter_count": 27,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 5,
        "nominal_bin": [
          1.4,
          1.6
        ],
        "model_redshift": 1.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin05:DESI-ELG:b1_sigma8",
          "bin05:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553832688380986,
            0.004329328747137286,
            0.00019070049427572533,
            -0.0002943102101850763,
            -0.00031840079430154016
          ],
          [
            0.004329328747137286,
            0.013760348135677784,
            0.000812886206454056,
            -0.0003884408032283174,
            -0.00041237434670987253
          ],
          [
            0.00019070049427572533,
            0.000812886206454056,
            6.58465488170885e-05,
            2.8837923857109012e-06,
            3.8033890015090068e-06
          ],
          [
            -0.0002943102101850763,
            -0.0003884408032283174,
            2.8837923857109012e-06,
            0.0002863851090699523,
            0.00010914885097169175
          ],
          [
            -0.00031840079430154016,
            -0.00041237434670987253,
            3.8033890015090068e-06,
            0.00010914885097169175,
            0.00046494677684555115
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771335833945922,
            0.4948517754591481,
            -0.36620134528051623,
            -0.31092979792190445
          ],
          [
            0.777133583394592,
            1.0,
            0.8539816418403792,
            -0.19567480801391238,
            -0.16303292073825368
          ],
          [
            0.4948517754591481,
            0.8539816418403791,
            0.9999999999999998,
            0.021000143664028442,
            0.02173715072976457
          ],
          [
            -0.3662013452805162,
            -0.19567480801391238,
            0.021000143664028446,
            0.9999999999999998,
            0.29911785045500755
          ],
          [
            -0.31092979792190445,
            -0.16303292073825368,
            0.021737150729764565,
            0.2991178504550076,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.018249434727031187,
            0.029827430648099812,
            0.001058115019209241,
            -0.002609193507765202,
            -0.0028304473566050778
          ],
          [
            0.029827430648099812,
            0.09176191326242857,
            0.005523387677774824,
            -0.0025996719813875992,
            -0.0027621750579824955
          ],
          [
            0.001058115019209241,
            0.005523387677774824,
            0.0005314056161284733,
            0.0001331339283205112,
            0.00014953266965778727
          ],
          [
            -0.002609193507765202,
            -0.0025996719813875992,
            0.0001331339283205112,
            0.0008060055354781017,
            0.0006749483528113008
          ],
          [
            -0.0028304473566050778,
            -0.0027621750579824955,
            0.00014953266965778727,
            0.0006749483528113008,
            0.001081088539497829
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999998,
            0.728886499258589,
            0.33977787865826975,
            -0.6803189505954704,
            -0.6372351766813096
          ],
          [
            0.728886499258589,
            1.0,
            0.7909722125938958,
            -0.302286193042957,
            -0.2773252017009221
          ],
          [
            0.33977787865826975,
            0.7909722125938958,
            1.0000000000000002,
            0.20342609600370007,
            0.19728423644012888
          ],
          [
            -0.6803189505954703,
            -0.302286193042957,
            0.20342609600370007,
            0.9999999999999999,
            0.723054274409586
          ],
          [
            -0.6372351766813097,
            -0.2773252017009221,
            0.19728423644012888,
            0.723054274409586,
            1.0
          ]
        ],
        "local_parameter_count": 27,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 6,
        "nominal_bin": [
          1.6,
          2.0
        ],
        "model_redshift": 1.8,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin06:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553832688380986,
            0.004329328747137286,
            0.00019070049427572533,
            -0.00031361892774683594
          ],
          [
            0.004329328747137286,
            0.013760348135677784,
            0.000812886206454056,
            -0.000433729757263654
          ],
          [
            0.00019070049427572533,
            0.000812886206454056,
            6.58465488170885e-05,
            1.4038373148025096e-06
          ],
          [
            -0.00031361892774683594,
            -0.000433729757263654,
            1.4038373148025096e-06,
            0.00032621625415822696
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771335833945922,
            0.4948517754591481,
            -0.36562786810421233
          ],
          [
            0.777133583394592,
            1.0,
            0.8539816418403792,
            -0.20471596366334532
          ],
          [
            0.4948517754591481,
            0.8539816418403791,
            0.9999999999999998,
            0.00957849937065942
          ],
          [
            -0.3656278681042124,
            -0.20471596366334532,
            0.009578499370659419,
            0.9999999999999998
          ]
        ],
        "bin_only_covariance": [
          [
            0.03425682506398152,
            0.04965152959454119,
            0.002646390994647285,
            -0.004105713746538286
          ],
          [
            0.04965152959454119,
            0.1619315069347871,
            0.010646387235273884,
            -0.003783041901223639
          ],
          [
            0.002646390994647285,
            0.010646387235273884,
            0.0009112218685749998,
            5.3267445005689474e-05
          ],
          [
            -0.004105713746538286,
            -0.003783041901223639,
            5.3267445005689474e-05,
            0.0010291497937342613
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.6666431155525898,
            0.47366182952159247,
            -0.6914739382372836
          ],
          [
            0.6666431155525898,
            1.0000000000000002,
            0.876444687248689,
            -0.29304625603873996
          ],
          [
            0.47366182952159247,
            0.876444687248689,
            0.9999999999999999,
            0.055006055609986844
          ],
          [
            -0.6914739382372836,
            -0.2930462560387399,
            0.055006055609986844,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 173
      },
      {
        "nominal_bin_index": 7,
        "nominal_bin": [
          2.0,
          2.1
        ],
        "model_redshift": 2.05,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin07:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0022553832688380986,
            0.004329328747137286,
            0.00019070049427572533,
            -0.0002761129850798714
          ],
          [
            0.004329328747137286,
            0.013760348135677784,
            0.000812886206454056,
            -0.0004014215070452837
          ],
          [
            0.00019070049427572533,
            0.000812886206454056,
            6.58465488170885e-05,
            -2.4518661181223784e-06
          ],
          [
            -0.0002761129850798714,
            -0.0004014215070452837,
            -2.4518661181223784e-06,
            0.0007783507061730918
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7771335833945922,
            0.4948517754591481,
            -0.2083958144650184
          ],
          [
            0.777133583394592,
            1.0,
            0.8539816418403792,
            -0.12265867369146832
          ],
          [
            0.4948517754591481,
            0.8539816418403791,
            0.9999999999999998,
            -0.010830352241285044
          ],
          [
            -0.2083958144650184,
            -0.12265867369146834,
            -0.010830352241285044,
            0.9999999999999999
          ]
        ],
        "bin_only_covariance": [
          [
            0.14127737692475645,
            0.20274105026137373,
            0.011352410613407611,
            -0.014941379322296661
          ],
          [
            0.20274105026137373,
            0.5618561507782,
            0.035392935494613066,
            -0.017508979378824223
          ],
          [
            0.011352410613407611,
            0.035392935494613066,
            0.0029901512053411884,
            -0.0003450996740095511
          ],
          [
            -0.014941379322296661,
            -0.017508979378824223,
            -0.0003450996740095511,
            0.0028279308934359352
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.7196027440279257,
            0.5523383579982296,
            -0.7475151240159935
          ],
          [
            0.7196027440279257,
            1.0,
            0.8634902530865384,
            -0.43925211902965366
          ],
          [
            0.5523383579982296,
            0.8634902530865384,
            1.0,
            -0.11867618523821188
          ],
          [
            -0.7475151240159935,
            -0.4392521190296537,
            -0.1186761852382119,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 173
      }
    ],
    "final-loop/C": [
      {
        "nominal_bin_index": 0,
        "nominal_bin": [
          0.4,
          0.6
        ],
        "model_redshift": 0.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin00:DESI-LRG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728569449366306,
            0.004173277719491923,
            0.00018137107134146512,
            -0.0003753750908349365
          ],
          [
            0.004173277719491923,
            0.013251040142635747,
            0.0007777686558702452,
            -0.00043675641861455296
          ],
          [
            0.00018137107134146512,
            0.0007777686558702452,
            6.291629140700156e-05,
            1.7469719312487024e-05
          ],
          [
            -0.0003753750908349365,
            -0.00043675641861455296,
            1.7469719312487024e-05,
            0.0005535952598676329
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777441168987513,
            0.4905360091457115,
            -0.3422580736364767
          ],
          [
            0.7777441168987514,
            1.0,
            0.8518122758901018,
            -0.16125683436301652
          ],
          [
            0.49053600914571155,
            0.8518122758901018,
            1.0,
            0.0936069701101076
          ],
          [
            -0.34225807363647665,
            -0.16125683436301652,
            0.0936069701101076,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.04633207051591866,
            0.08987061262654804,
            0.00475005744463357,
            -0.00631132257741777
          ],
          [
            0.08987061262654804,
            0.2736782326614073,
            0.01653336483459109,
            -0.008532533726038925
          ],
          [
            0.00475005744463357,
            0.01653336483459109,
            0.0011797328525795458,
            -6.212425082273581e-05
          ],
          [
            -0.00631132257741777,
            -0.008532533726038925,
            -6.212425082273581e-05,
            0.002052474252813038
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999999,
            0.7980989134298344,
            0.642489701392339,
            -0.6472032130666338
          ],
          [
            0.7980989134298344,
            1.0000000000000002,
            0.9201301979257429,
            -0.36001369880639444
          ],
          [
            0.642489701392339,
            0.9201301979257429,
            1.0000000000000002,
            -0.03992367106690726
          ],
          [
            -0.6472032130666338,
            -0.3600136988063944,
            -0.03992367106690725,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 1,
        "nominal_bin": [
          0.6,
          0.8
        ],
        "model_redshift": 0.7,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin01:DESI-LRG:b1_sigma8",
          "bin01:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728569449366306,
            0.004173277719491923,
            0.00018137107134146512,
            -0.0003892706860260665,
            -0.00025470217785298927
          ],
          [
            0.004173277719491923,
            0.013251040142635747,
            0.0007777686558702452,
            -0.0006459517824719987,
            -0.0003218991233529929
          ],
          [
            0.00018137107134146512,
            0.0007777686558702452,
            6.291629140700156e-05,
            -5.435931753591829e-06,
            -2.4530476247688545e-07
          ],
          [
            -0.0003892706860260665,
            -0.0006459517824719987,
            -5.435931753591829e-06,
            0.0002464895447727697,
            0.00012335565380376882
          ],
          [
            -0.00025470217785298927,
            -0.0003218991233529929,
            -2.4530476247688545e-07,
            0.00012335565380376882,
            0.0012778939182678671
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777441168987513,
            0.4905360091457115,
            -0.5319084404358004,
            -0.15285149457116498
          ],
          [
            0.7777441168987514,
            1.0,
            0.8518122758901018,
            -0.35741754282023847,
            -0.07822533064393172
          ],
          [
            0.49053600914571155,
            0.8518122758901018,
            1.0,
            -0.04365089841005249,
            -0.0008651213314947333
          ],
          [
            -0.5319084404358004,
            -0.35741754282023847,
            -0.0436508984100525,
            1.0,
            0.21979226597644827
          ],
          [
            -0.15285149457116498,
            -0.07822533064393174,
            -0.0008651213314947334,
            0.21979226597644824,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.028501763264055315,
            0.053850857350924125,
            0.002813100990428538,
            -0.004367627214792329,
            -0.0030748825963074168
          ],
          [
            0.053850857350924125,
            0.15189192184836997,
            0.008878044152026891,
            -0.00809777442921325,
            -0.004526780973899847
          ],
          [
            0.002813100990428538,
            0.008878044152026891,
            0.0006311700293835197,
            -0.00027052365621400577,
            -0.00015404074835970272
          ],
          [
            -0.004367627214792329,
            -0.00809777442921325,
            -0.00027052365621400577,
            0.0010396165860275574,
            0.0006256438055381075
          ],
          [
            -0.0030748825963074168,
            -0.004526780973899847,
            -0.00015404074835970272,
            0.0006256438055381075,
            0.0016368685909735124
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.8184448479481233,
            0.6632484979308371,
            -0.8023670753548487,
            -0.4501795539131172
          ],
          [
            0.8184448479481233,
            1.0,
            0.906727479286753,
            -0.644409206670761,
            -0.2870881294636218
          ],
          [
            0.6632484979308371,
            0.906727479286753,
            1.0000000000000002,
            -0.33396077816638864,
            -0.15154985594953754
          ],
          [
            -0.8023670753548489,
            -0.644409206670761,
            -0.33396077816638864,
            1.0000000000000002,
            0.4796049331351072
          ],
          [
            -0.45017955391311715,
            -0.2870881294636217,
            -0.15154985594953757,
            0.4796049331351072,
            1.0
          ]
        ],
        "local_parameter_count": 25,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 2,
        "nominal_bin": [
          0.8,
          1.0
        ],
        "model_redshift": 0.9,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin02:DESI-ELG:b1_sigma8",
          "bin02:DESI-LRG:b1_sigma8",
          "bin02:DESI-QSO:b1_sigma8",
          "bin02:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728569449366306,
            0.004173277719491923,
            0.00018137107134146512,
            -0.0002344193240958627,
            -0.0003578172861614554,
            -0.0002790325664282634,
            -0.00022860064798525755
          ],
          [
            0.004173277719491923,
            0.013251040142635747,
            0.0007777686558702452,
            -0.0003103229712913364,
            -0.00048586936899631646,
            -0.00038678385035638624,
            -0.0003023468131831585
          ],
          [
            0.00018137107134146512,
            0.0007777686558702452,
            6.291629140700156e-05,
            4.5301538554807325e-07,
            6.845111281311288e-06,
            5.937858241390504e-07,
            -7.06115143320771e-07
          ],
          [
            -0.0002344193240958627,
            -0.0003103229712913364,
            4.5301538554807325e-07,
            9.505366161869645e-05,
            0.0001429369323120175,
            9.356172291983819e-05,
            6.386487829988774e-05
          ],
          [
            -0.0003578172861614554,
            -0.00048586936899631646,
            6.845111281311288e-06,
            0.0001429369323120175,
            0.00030607395469938066,
            0.00017040131660385455,
            0.00010875497216908994
          ],
          [
            -0.0002790325664282634,
            -0.00038678385035638624,
            5.937858241390504e-07,
            9.356172291983819e-05,
            0.00017040131660385455,
            0.000360261845025121,
            7.507087993893385e-05
          ],
          [
            -0.00022860064798525755,
            -0.0003023468131831585,
            -7.06115143320771e-07,
            6.386487829988774e-05,
            0.00010875497216908994,
            7.507087993893385e-05,
            0.00037752338507270424
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777441168987513,
            0.4905360091457115,
            -0.5158143457996288,
            -0.4387655919268525,
            -0.31537712653282224,
            -0.25240035454812765
          ],
          [
            0.7777441168987514,
            1.0,
            0.8518122758901018,
            -0.27650597123806514,
            -0.24125779159370003,
            -0.17702484107065916,
            -0.13517876716290989
          ],
          [
            0.49053600914571155,
            0.8518122758901018,
            1.0,
            0.0058579676464812725,
            0.04932712092597346,
            0.003944020222825789,
            -0.0045816513604952334
          ],
          [
            -0.5158143457996288,
            -0.27650597123806514,
            0.0058579676464812725,
            0.9999999999999998,
            0.8380054517686347,
            0.5055971888800462,
            0.3371364691214968
          ],
          [
            -0.4387655919268525,
            -0.2412577915937,
            0.04932712092597345,
            0.8380054517686346,
            1.0,
            0.5131574331544919,
            0.3199366586945864
          ],
          [
            -0.31537712653282224,
            -0.17702484107065916,
            0.003944020222825789,
            0.5055971888800461,
            0.5131574331544919,
            1.0,
            0.2035590628503077
          ],
          [
            -0.25240035454812765,
            -0.1351787671629099,
            -0.0045816513604952334,
            0.3371364691214968,
            0.3199366586945864,
            0.2035590628503077,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.009470989408696985,
            0.020268932343571546,
            0.0008205652062941562,
            -0.0010618254473516368,
            -0.0017056355590147761,
            -0.0012873912050078643,
            -0.0010222686377571245
          ],
          [
            0.020268932343571546,
            0.06914921750850035,
            0.003986264777585374,
            -0.0015044958652957493,
            -0.002471767688590668,
            -0.0019130018612988143,
            -0.0014484072316919279
          ],
          [
            0.0008205652062941562,
            0.003986264777585374,
            0.0003124215980797813,
            7.350897663135615e-06,
            3.195252011663173e-05,
            6.196026881169357e-06,
            2.9843467783117416e-06
          ],
          [
            -0.0010618254473516368,
            -0.0015044958652957493,
            7.350897663135615e-06,
            0.0002245211673068457,
            0.0003644565344914913,
            0.00025149730054310006,
            0.00018607888701123673
          ],
          [
            -0.0017056355590147761,
            -0.002471767688590668,
            3.195252011663173e-05,
            0.0003644565344914913,
            0.0006930298394434952,
            0.000442481073220031,
            0.0003165897340602766
          ],
          [
            -0.0012873912050078643,
            -0.0019130018612988143,
            6.196026881169357e-06,
            0.00025149730054310006,
            0.000442481073220031,
            0.0005535114040436166,
            0.0002238786387703803
          ],
          [
            -0.0010222686377571245,
            -0.0014484072316919279,
            2.9843467783117416e-06,
            0.00018607888701123673,
            0.0003165897340602766,
            0.0002238786387703803,
            0.0004930969217227946
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.7920262262619777,
            0.4770291272881361,
            -0.7281599830733751,
            -0.6657521827664223,
            -0.5622760378114757,
            -0.473043649006248
          ],
          [
            0.7920262262619776,
            1.0000000000000002,
            0.8576339854397756,
            -0.38182883094195763,
            -0.3570574085585983,
            -0.30921351739781516,
            -0.24804524372598555
          ],
          [
            0.4770291272881361,
            0.8576339854397756,
            0.9999999999999998,
            0.027754998370164364,
            0.06866866828623704,
            0.014899767167657136,
            0.007603483641188918
          ],
          [
            -0.7281599830733751,
            -0.38182883094195763,
            0.02775499837016436,
            0.9999999999999999,
            0.9239343815494124,
            0.7134136187914133,
            0.5592452555007023
          ],
          [
            -0.6657521827664222,
            -0.35705740855859824,
            0.06866866828623705,
            0.9239343815494124,
            0.9999999999999999,
            0.7144230287219004,
            0.5415701452078531
          ],
          [
            -0.5622760378114757,
            -0.30921351739781516,
            0.014899767167657134,
            0.7134136187914133,
            0.7144230287219004,
            1.0,
            0.42853196806217436
          ],
          [
            -0.473043649006248,
            -0.24804524372598555,
            0.007603483641188919,
            0.5592452555007024,
            0.5415701452078531,
            0.42853196806217436,
            1.0
          ]
        ],
        "local_parameter_count": 53,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 3,
        "nominal_bin": [
          1.0,
          1.2
        ],
        "model_redshift": 1.1,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin03:DESI-ELG:b1_sigma8",
          "bin03:DESI-LRG:b1_sigma8",
          "bin03:DESI-QSO:b1_sigma8",
          "bin03:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728569449366306,
            0.004173277719491923,
            0.00018137107134146512,
            -0.00021960834606683707,
            -0.0003067250780701058,
            -0.00027491220406596404,
            -0.00022682989914850425
          ],
          [
            0.004173277719491923,
            0.013251040142635747,
            0.0007777686558702452,
            -0.00041324100580898557,
            -0.0005222064617015931,
            -0.0005208686248046915,
            -0.00032811920911019317
          ],
          [
            0.00018137107134146512,
            0.0007777686558702452,
            6.291629140700156e-05,
            -1.1222492366081402e-05,
            -2.7648171781689196e-06,
            -1.2769464568746058e-05,
            -3.4038810587039956e-06
          ],
          [
            -0.00021960834606683707,
            -0.00041324100580898557,
            -1.1222492366081402e-05,
            5.1470721788372506e-05,
            6.400915911983407e-05,
            5.5638356719492546e-05,
            4.41840297287103e-05
          ],
          [
            -0.0003067250780701058,
            -0.0005222064617015931,
            -2.7648171781689196e-06,
            6.400915911983407e-05,
            0.00048514895550228425,
            7.435212139142054e-05,
            7.298739446225673e-05
          ],
          [
            -0.00027491220406596404,
            -0.0005208686248046915,
            -1.2769464568746058e-05,
            5.5638356719492546e-05,
            7.435212139142054e-05,
            0.00024251327617162208,
            5.650611023348112e-05
          ],
          [
            -0.00022682989914850425,
            -0.00032811920911019317,
            -3.4038810587039956e-06,
            4.41840297287103e-05,
            7.298739446225673e-05,
            5.650611023348112e-05,
            0.0003938965223804898
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777441168987513,
            0.4905360091457115,
            -0.6566790249365735,
            -0.29874192015285894,
            -0.3787134184425179,
            -0.245184865586485
          ],
          [
            0.7777441168987514,
            1.0,
            0.8518122758901018,
            -0.5003781024608096,
            -0.20595849338598038,
            -0.29055975041479476,
            -0.14362022341631717
          ],
          [
            0.49053600914571155,
            0.8518122758901018,
            1.0,
            -0.1972094090716043,
            -0.015825130903955053,
            -0.10337686804979565,
            -0.021622292859745224
          ],
          [
            -0.6566790249365735,
            -0.5003781024608096,
            -0.1972094090716043,
            1.0,
            0.4050647417737383,
            0.4979966324897542,
            0.3103088200359748
          ],
          [
            -0.29874192015285894,
            -0.2059584933859804,
            -0.01582513090395505,
            0.40506474177373836,
            1.0,
            0.2167644481839038,
            0.1669626144404673
          ],
          [
            -0.3787134184425179,
            -0.29055975041479476,
            -0.10337686804979565,
            0.4979966324897542,
            0.2167644481839038,
            1.0,
            0.18282541999347227
          ],
          [
            -0.245184865586485,
            -0.14362022341631717,
            -0.021622292859745228,
            0.31030882003597476,
            0.1669626144404673,
            0.18282541999347227,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.010494121728888885,
            0.021647607746139393,
            0.0009751940144250207,
            -0.0010700056168492338,
            -0.0014942909980051175,
            -0.0013433761978394938,
            -0.0010772276739957917
          ],
          [
            0.021647607746139393,
            0.06504878149937027,
            0.0036394324420087375,
            -0.002196837035309384,
            -0.0028838639705842935,
            -0.002777619329146406,
            -0.0018272329417028123
          ],
          [
            0.0009751940144250207,
            0.0036394324420087375,
            0.0002828505050446759,
            -6.68116209671022e-05,
            -3.692127067318403e-05,
            -7.775947563163748e-05,
            -3.529257619085494e-05
          ],
          [
            -0.0010700056168492338,
            -0.002196837035309384,
            -6.68116209671022e-05,
            0.00015131940849744417,
            0.0002204368101045413,
            0.00018420293458694696,
            0.0001446848398529138
          ],
          [
            -0.0014942909980051175,
            -0.0028838639705842935,
            -3.692127067318403e-05,
            0.0002204368101045413,
            0.0007506855549817061,
            0.00027918683483630074,
            0.0002335583618030105
          ],
          [
            -0.0013433761978394938,
            -0.002777619329146406,
            -7.775947563163748e-05,
            0.00018420293458694696,
            0.00027918683483630074,
            0.0004087211270197037,
            0.00018573953867414978
          ],
          [
            -0.0010772276739957917,
            -0.0018272329417028123,
            -3.529257619085494e-05,
            0.0001446848398529138,
            0.0002335583618030105,
            0.00018573953867414978,
            0.0005004370855646289
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.8285472463141712,
            0.5660300641404068,
            -0.8491133932913446,
            -0.5323939380143798,
            -0.6486509473830006,
            -0.47006694202592253
          ],
          [
            0.8285472463141712,
            1.0,
            0.8484682586999636,
            -0.7002142440882815,
            -0.4126921032343646,
            -0.5386908504964408,
            -0.3202577072840138
          ],
          [
            0.5660300641404068,
            0.8484682586999636,
            1.0000000000000002,
            -0.3229432502264005,
            -0.08012520070382276,
            -0.22869743852003813,
            -0.09380589655354712
          ],
          [
            -0.8491133932913446,
            -0.7002142440882815,
            -0.3229432502264005,
            1.0,
            0.6540452121147762,
            0.7406886396391579,
            0.5257762533503103
          ],
          [
            -0.5323939380143798,
            -0.4126921032343646,
            -0.08012520070382276,
            0.6540452121147762,
            1.0,
            0.5040253292218986,
            0.3810584949271584
          ],
          [
            -0.6486509473830007,
            -0.5386908504964409,
            -0.2286974385200381,
            0.7406886396391579,
            0.5040253292218986,
            0.9999999999999998,
            0.4106918417616402
          ],
          [
            -0.47006694202592253,
            -0.3202577072840138,
            -0.09380589655354711,
            0.5257762533503103,
            0.3810584949271583,
            0.4106918417616402,
            1.0
          ]
        ],
        "local_parameter_count": 53,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 4,
        "nominal_bin": [
          1.2,
          1.4
        ],
        "model_redshift": 1.2999999999999998,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin04:DESI-ELG:b1_sigma8",
          "bin04:DESI-QSO:b1_sigma8",
          "bin04:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728569449366306,
            0.004173277719491923,
            0.00018137107134146512,
            -0.0002762918104429146,
            -0.00031041708510391323,
            -0.00023748986196231583
          ],
          [
            0.004173277719491923,
            0.013251040142635747,
            0.0007777686558702452,
            -0.0003442835693156835,
            -0.00036608422198592777,
            -0.00032036824257526225
          ],
          [
            0.00018137107134146512,
            0.0007777686558702452,
            6.291629140700156e-05,
            4.123635402627355e-06,
            7.185574638784948e-06,
            -1.230899591689675e-06
          ],
          [
            -0.0002762918104429146,
            -0.0003442835693156835,
            4.123635402627355e-06,
            0.0001962428432160889,
            0.00012249030283605013,
            7.634987053027235e-05
          ],
          [
            -0.00031041708510391323,
            -0.00036608422198592777,
            7.185574638784948e-06,
            0.00012249030283605013,
            0.00048432229185028637,
            8.313430493483271e-05
          ],
          [
            -0.00023748986196231583,
            -0.00032036824257526225,
            -1.230899591689675e-06,
            7.634987053027235e-05,
            8.313430493483271e-05,
            0.0003355087299087171
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777441168987513,
            0.4905360091457115,
            -0.42311218374010096,
            -0.30259574710868714,
            -0.27814905920429084
          ],
          [
            0.7777441168987514,
            1.0,
            0.8518122758901018,
            -0.21349828870475218,
            -0.14450697078476601,
            -0.1519401537586637
          ],
          [
            0.49053600914571155,
            0.8518122758901018,
            1.0,
            0.03711092575025098,
            0.04116354014706046,
            -0.00847206262730432
          ],
          [
            -0.42311218374010096,
            -0.2134982887047522,
            0.03711092575025099,
            1.0,
            0.3973173821184933,
            0.2975496739828521
          ],
          [
            -0.30259574710868714,
            -0.14450697078476601,
            0.04116354014706045,
            0.3973173821184933,
            1.0,
            0.20623440984873642
          ],
          [
            -0.27814905920429084,
            -0.1519401537586637,
            -0.00847206262730432,
            0.29754967398285215,
            0.20623440984873642,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.012697450614394352,
            0.020822905105918867,
            0.0006208772462385378,
            -0.0018804203957996457,
            -0.0021367442654885763,
            -0.0015673357274636596
          ],
          [
            0.020822905105918867,
            0.0687543067386485,
            0.004180539197596926,
            -0.0015448191496286164,
            -0.001616115998357177,
            -0.0014805262768699957
          ],
          [
            0.0006208772462385378,
            0.004180539197596926,
            0.0004070221844952275,
            0.00013177946803610307,
            0.00016736309630856368,
            7.502320770238803e-05
          ],
          [
            -0.0018804203957996457,
            -0.0015448191496286164,
            0.00013177946803610307,
            0.0005688669371242333,
            0.0005558712723288153,
            0.00036418039865449415
          ],
          [
            -0.0021367442654885763,
            -0.001616115998357177,
            0.00016736309630856368,
            0.0005558712723288153,
            0.0009888247276860652,
            0.00041698655368422135
          ],
          [
            -0.0015673357274636596,
            -0.0014805262768699957,
            7.502320770238803e-05,
            0.00036418039865449415,
            0.00041698655368422135,
            0.0005603164341715848
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.704746779760782,
            0.2731105253372266,
            -0.6996669188079756,
            -0.6030240341447938,
            -0.5876071707698256
          ],
          [
            0.7047467797607819,
            1.0,
            0.7902660150126146,
            -0.24701444118468288,
            -0.19600308934051422,
            -0.23853355778018978
          ],
          [
            0.2731105253372266,
            0.7902660150126146,
            1.0000000000000002,
            0.2738630011678503,
            0.2638098471919754,
            0.15709772947894288
          ],
          [
            -0.6996669188079755,
            -0.24701444118468288,
            0.2738630011678503,
            0.9999999999999999,
            0.741155309886837,
            0.6450517238098341
          ],
          [
            -0.6030240341447938,
            -0.19600308934051422,
            0.2638098471919754,
            0.741155309886837,
            1.0000000000000002,
            0.560203362560184
          ],
          [
            -0.5876071707698256,
            -0.23853355778018978,
            0.15709772947894288,
            0.6450517238098341,
            0.5602033625601839,
            1.0
          ]
        ],
        "local_parameter_count": 38,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 5,
        "nominal_bin": [
          1.4,
          1.6
        ],
        "model_redshift": 1.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin05:DESI-ELG:b1_sigma8",
          "bin05:DESI-QSO:b1_sigma8",
          "bin05:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728569449366306,
            0.004173277719491923,
            0.00018137107134146512,
            -0.00028234954006898746,
            -0.0003065037202085839,
            -0.00023766571861048153
          ],
          [
            0.004173277719491923,
            0.013251040142635747,
            0.0007777686558702452,
            -0.0003743333496452103,
            -0.00040053339468953605,
            -0.00031548547947419755
          ],
          [
            0.00018137107134146512,
            0.0007777686558702452,
            6.291629140700156e-05,
            2.6644161252641754e-06,
            3.5335323485448185e-06,
            -9.407685343974085e-07
          ],
          [
            -0.00028234954006898746,
            -0.0003743333496452103,
            2.6644161252641754e-06,
            0.0002810072142154627,
            0.00010453393834036976,
            7.455191698086781e-05
          ],
          [
            -0.0003065037202085839,
            -0.00040053339468953605,
            3.5335323485448185e-06,
            0.00010453393834036976,
            0.00046074260874113583,
            7.708854133327706e-05
          ],
          [
            -0.00023766571861048153,
            -0.00031548547947419755,
            -9.407685343974085e-07,
            7.455191698086781e-05,
            7.708854133327706e-05,
            0.0004323593221032062
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777441168987513,
            0.4905360091457115,
            -0.3613372896259206,
            -0.3063310323014866,
            -0.2452045710028995
          ],
          [
            0.7777441168987514,
            1.0,
            0.8518122758901018,
            -0.19398797112132457,
            -0.16210057604366943,
            -0.13180502771579067
          ],
          [
            0.49053600914571155,
            0.8518122758901018,
            1.0,
            0.02003834091123722,
            0.02075383336443405,
            -0.005703990742658241
          ],
          [
            -0.3613372896259206,
            -0.19398797112132457,
            0.02003834091123722,
            1.0,
            0.29051555427468656,
            0.21388368931264015
          ],
          [
            -0.3063310323014866,
            -0.16210057604366943,
            0.02075383336443405,
            0.29051555427468656,
            1.0000000000000002,
            0.17271824877060055
          ],
          [
            -0.24520457100289947,
            -0.13180502771579067,
            -0.005703990742658241,
            0.21388368931264018,
            0.17271824877060052,
            0.9999999999999998
          ]
        ],
        "bin_only_covariance": [
          [
            0.016391883727831316,
            0.026849456629604845,
            0.0009107697572215264,
            -0.0023555020965812623,
            -0.0025631707732455527,
            -0.001962941484338227
          ],
          [
            0.026849456629604845,
            0.08247804673788306,
            0.004863821859180941,
            -0.00241054698286623,
            -0.0025812446367292903,
            -0.0020533388976479343
          ],
          [
            0.0009107697572215264,
            0.004863821859180941,
            0.00046463363062987704,
            0.0001136650590988751,
            0.0001285875250408344,
            6.202475706721174e-05
          ],
          [
            -0.0023555020965812623,
            -0.00241054698286623,
            0.0001136650590988751,
            0.0007363003277328207,
            0.0006025615409667932,
            0.00042640645351566745
          ],
          [
            -0.0025631707732455527,
            -0.0025812446367292903,
            0.0001285875250408344,
            0.0006025615409667932,
            0.0010055522390432794,
            0.0004618084668375883
          ],
          [
            -0.001962941484338227,
            -0.0020533388976479343,
            6.202475706721174e-05,
            0.00042640645351566745,
            0.0004618084668375883,
            0.0007089038286871074
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999998,
            0.7302169083551063,
            0.33001892711031566,
            -0.6780185341873143,
            -0.631336344390249,
            -0.575836593330003
          ],
          [
            0.7302169083551063,
            1.0,
            0.7856934921425444,
            -0.3093277766174939,
            -0.2834377320320388,
            -0.26853307789035935
          ],
          [
            0.3300189271103157,
            0.7856934921425444,
            1.0000000000000002,
            0.1943319303079165,
            0.18812269776525203,
            0.10807272207124095
          ],
          [
            -0.6780185341873143,
            -0.3093277766174939,
            0.1943319303079165,
            1.0000000000000002,
            0.7002797909151038,
            0.5902046286559824
          ],
          [
            -0.6313363443902491,
            -0.2834377320320388,
            0.188122697765252,
            0.7002797909151038,
            1.0,
            0.5469730282539405
          ],
          [
            -0.5758365933300031,
            -0.26853307789035935,
            0.10807272207124094,
            0.5902046286559826,
            0.5469730282539403,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 38,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 6,
        "nominal_bin": [
          1.6,
          2.0
        ],
        "model_redshift": 1.8,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin06:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728569449366306,
            0.004173277719491923,
            0.00018137107134146512,
            -0.00030481721861881086
          ],
          [
            0.004173277719491923,
            0.013251040142635747,
            0.0007777686558702452,
            -0.00042360662443667694
          ],
          [
            0.00018137107134146512,
            0.0007777686558702452,
            6.291629140700156e-05,
            1.3814149644166152e-06
          ],
          [
            -0.00030481721861881086,
            -0.00042360662443667694,
            1.3814149644166152e-06,
            0.0003245550938448903
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777441168987513,
            0.4905360091457115,
            -0.36297750728649736
          ],
          [
            0.7777441168987514,
            1.0,
            0.8518122758901018,
            -0.20426480482388526
          ],
          [
            0.49053600914571155,
            0.8518122758901018,
            1.0,
            0.009667148362038027
          ],
          [
            -0.36297750728649736,
            -0.2042648048238853,
            0.009667148362038027,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.03425682506398152,
            0.04965152959454119,
            0.002646390994647285,
            -0.004105713746538286
          ],
          [
            0.04965152959454119,
            0.1619315069347871,
            0.010646387235273884,
            -0.003783041901223639
          ],
          [
            0.002646390994647285,
            0.010646387235273884,
            0.0009112218685749998,
            5.3267445005689474e-05
          ],
          [
            -0.004105713746538286,
            -0.003783041901223639,
            5.3267445005689474e-05,
            0.0010291497937342613
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.6666431155525898,
            0.47366182952159247,
            -0.6914739382372836
          ],
          [
            0.6666431155525898,
            1.0000000000000002,
            0.876444687248689,
            -0.29304625603873996
          ],
          [
            0.47366182952159247,
            0.876444687248689,
            0.9999999999999999,
            0.055006055609986844
          ],
          [
            -0.6914739382372836,
            -0.2930462560387399,
            0.055006055609986844,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 228
      },
      {
        "nominal_bin_index": 7,
        "nominal_bin": [
          2.0,
          2.1
        ],
        "model_redshift": 2.05,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin07:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.0021728569449366306,
            0.004173277719491923,
            0.00018137107134146512,
            -0.0002679670880362587
          ],
          [
            0.004173277719491923,
            0.013251040142635747,
            0.0007777686558702452,
            -0.00039100370512212417
          ],
          [
            0.00018137107134146512,
            0.0007777686558702452,
            6.291629140700156e-05,
            -2.2935230969331526e-06
          ],
          [
            -0.0002679670880362587,
            -0.00039100370512212417,
            -2.2935230969331526e-06,
            0.0007771492051101064
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7777441168987513,
            0.4905360091457115,
            -0.2062118820870064
          ],
          [
            0.7777441168987514,
            1.0,
            0.8518122758901018,
            -0.12184386993969405
          ],
          [
            0.49053600914571155,
            0.8518122758901018,
            1.0,
            -0.010372163566059692
          ],
          [
            -0.2062118820870064,
            -0.12184386993969405,
            -0.010372163566059692,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.14127737692475645,
            0.20274105026137373,
            0.011352410613407611,
            -0.014941379322296661
          ],
          [
            0.20274105026137373,
            0.5618561507782,
            0.035392935494613066,
            -0.017508979378824223
          ],
          [
            0.011352410613407611,
            0.035392935494613066,
            0.0029901512053411884,
            -0.0003450996740095511
          ],
          [
            -0.014941379322296661,
            -0.017508979378824223,
            -0.0003450996740095511,
            0.0028279308934359352
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.7196027440279257,
            0.5523383579982296,
            -0.7475151240159935
          ],
          [
            0.7196027440279257,
            1.0,
            0.8634902530865384,
            -0.43925211902965366
          ],
          [
            0.5523383579982296,
            0.8634902530865384,
            1.0,
            -0.11867618523821188
          ],
          [
            -0.7475151240159935,
            -0.4392521190296537,
            -0.1186761852382119,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 228
      }
    ],
    "final-loop/D": [
      {
        "nominal_bin_index": 0,
        "nominal_bin": [
          0.4,
          0.6
        ],
        "model_redshift": 0.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin00:DESI-LRG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135639673304219,
            0.0041259127872209774,
            0.0001806496888732854,
            -0.00036680972293830384
          ],
          [
            0.0041259127872209774,
            0.013056059532210493,
            0.0007658776172509207,
            -0.00043301530018417155
          ],
          [
            0.0001806496888732854,
            0.0007658776172509207,
            6.168260113656855e-05,
            1.6390996276214536e-05
          ],
          [
            -0.00036680972293830384,
            -0.00043301530018417155,
            1.6390996276214536e-05,
            0.0005499004377443621
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7813578736243161,
            0.4977277882320489,
            -0.3384814058795564
          ],
          [
            0.781357873624316,
            1.0000000000000002,
            0.8534380012170908,
            -0.16160513206392157
          ],
          [
            0.49772778823204883,
            0.8534380012170908,
            1.0,
            0.08899835494574972
          ],
          [
            -0.3384814058795564,
            -0.16160513206392155,
            0.08899835494574973,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.04633207051591866,
            0.08987061262654804,
            0.00475005744463357,
            -0.00631132257741777
          ],
          [
            0.08987061262654804,
            0.2736782326614073,
            0.01653336483459109,
            -0.008532533726038925
          ],
          [
            0.00475005744463357,
            0.01653336483459109,
            0.0011797328525795458,
            -6.212425082273581e-05
          ],
          [
            -0.00631132257741777,
            -0.008532533726038925,
            -6.212425082273581e-05,
            0.002052474252813038
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999999,
            0.7980989134298344,
            0.642489701392339,
            -0.6472032130666338
          ],
          [
            0.7980989134298344,
            1.0000000000000002,
            0.9201301979257429,
            -0.36001369880639444
          ],
          [
            0.642489701392339,
            0.9201301979257429,
            1.0000000000000002,
            -0.03992367106690726
          ],
          [
            -0.6472032130666338,
            -0.3600136988063944,
            -0.03992367106690725,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 1,
        "nominal_bin": [
          0.6,
          0.8
        ],
        "model_redshift": 0.7,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin01:DESI-LRG:b1_sigma8",
          "bin01:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135639673304219,
            0.0041259127872209774,
            0.0001806496888732854,
            -0.0003748880962274939,
            -0.00021895743117579265
          ],
          [
            0.0041259127872209774,
            0.013056059532210493,
            0.0007658776172509207,
            -0.000628546977617577,
            -0.0003445835669216836
          ],
          [
            0.0001806496888732854,
            0.0007658776172509207,
            6.168260113656855e-05,
            -5.486635013575322e-06,
            -5.348648289758861e-06
          ],
          [
            -0.0003748880962274939,
            -0.000628546977617577,
            -5.486635013575322e-06,
            0.00023584592957243461,
            0.00012172553070516855
          ],
          [
            -0.00021895743117579265,
            -0.0003445835669216836,
            -5.348648289758861e-06,
            0.00012172553070516855,
            0.00045778203983963973
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7813578736243161,
            0.4977277882320489,
            -0.528230492909725,
            -0.22144522711917514
          ],
          [
            0.781357873624316,
            1.0000000000000002,
            0.8534380012170908,
            -0.3581933254387252,
            -0.14094806770928134
          ],
          [
            0.49772778823204883,
            0.8534380012170908,
            1.0,
            -0.045489434536980115,
            -0.03182975723307819
          ],
          [
            -0.528230492909725,
            -0.3581933254387252,
            -0.045489434536980115,
            0.9999999999999999,
            0.37045725899562404
          ],
          [
            -0.22144522711917516,
            -0.14094806770928134,
            -0.03182975723307819,
            0.37045725899562404,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.026495702418922008,
            0.051313791992846525,
            0.002674835483371052,
            -0.004012387658011235,
            -0.002481088314166155
          ],
          [
            0.051313791992846525,
            0.1477720279671421,
            0.008629009936881791,
            -0.007639384396637309,
            -0.004344721487081401
          ],
          [
            0.002674835483371052,
            0.008629009936881791,
            0.0006150977326843607,
            -0.0002464488672711198,
            -0.0001629041626861636
          ],
          [
            -0.004012387658011235,
            -0.007639384396637309,
            -0.0002464488672711198,
            0.000972939170842007,
            0.0005309692299009473
          ],
          [
            -0.002481088314166155,
            -0.004344721487081401,
            -0.0001629041626861636,
            0.0005309692299009473,
            0.0006973191008235432
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.8200687711425052,
            0.6625784307188421,
            -0.7902642265227215,
            -0.5772164822751111
          ],
          [
            0.8200687711425051,
            1.0,
            0.9050921314220555,
            -0.6371173064550217,
            -0.4280061843894561
          ],
          [
            0.662578430718842,
            0.9050921314220554,
            0.9999999999999999,
            -0.3185751666880983,
            -0.24873926010155412
          ],
          [
            -0.7902642265227215,
            -0.6371173064550216,
            -0.3185751666880983,
            1.0000000000000002,
            0.6446303207325839
          ],
          [
            -0.5772164822751112,
            -0.4280061843894561,
            -0.2487392601015541,
            0.6446303207325839,
            0.9999999999999999
          ]
        ],
        "local_parameter_count": 27,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 2,
        "nominal_bin": [
          0.8,
          1.0
        ],
        "model_redshift": 0.9,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin02:DESI-ELG:b1_sigma8",
          "bin02:DESI-LRG:b1_sigma8",
          "bin02:DESI-QSO:b1_sigma8",
          "bin02:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135639673304219,
            0.0041259127872209774,
            0.0001806496888732854,
            -0.00022562826078193347,
            -0.0003475228911319166,
            -0.0002719250427202369,
            -0.00021064413114419225
          ],
          [
            0.0041259127872209774,
            0.013056059532210493,
            0.0007658776172509207,
            -0.00030889182828044433,
            -0.0004890133779194142,
            -0.00038857208161974786,
            -0.00029904263206596864
          ],
          [
            0.0001806496888732854,
            0.0007658776172509207,
            6.168260113656855e-05,
            -5.301654598199642e-07,
            4.9371886415492235e-06,
            -4.08717548067339e-07,
            -2.4915188709052222e-06
          ],
          [
            -0.00022562826078193347,
            -0.00030889182828044433,
            -5.301654598199642e-07,
            8.723832571463455e-05,
            0.00013393957372982466,
            8.893669760554873e-05,
            6.055709373265958e-05
          ],
          [
            -0.0003475228911319166,
            -0.0004890133779194142,
            4.9371886415492235e-06,
            0.00013393957372982466,
            0.00029096854990883495,
            0.00016163208315607845,
            0.0001139412095506352
          ],
          [
            -0.0002719250427202369,
            -0.00038857208161974786,
            -4.08717548067339e-07,
            8.893669760554873e-05,
            0.00016163208315607845,
            0.00034943283191741364,
            8.609780722295498e-05
          ],
          [
            -0.00021064413114419225,
            -0.00029904263206596864,
            -2.4915188709052222e-06,
            6.055709373265958e-05,
            0.0001139412095506352,
            8.609780722295498e-05,
            0.00019828443831165692
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7813578736243161,
            0.4977277882320489,
            -0.5227280974275915,
            -0.4408556405129454,
            -0.31477726779343485,
            -0.3236987764551787
          ],
          [
            0.781357873624316,
            1.0000000000000002,
            0.8534380012170908,
            -0.289432101134393,
            -0.25089479669771464,
            -0.1819213537539003,
            -0.18585862934006459
          ],
          [
            0.49772778823204883,
            0.8534380012170908,
            1.0,
            -0.007227305775256339,
            0.03685321294481587,
            -0.002783941407536642,
            -0.02252882416657113
          ],
          [
            -0.5227280974275916,
            -0.28943210113439305,
            -0.007227305775256339,
            1.0,
            0.8406829250079365,
            0.5093842167919659,
            0.46043364129000525
          ],
          [
            -0.44085564051294535,
            -0.25089479669771464,
            0.03685321294481587,
            0.8406829250079364,
            1.0000000000000002,
            0.5069004671767099,
            0.47436592497000596
          ],
          [
            -0.31477726779343485,
            -0.1819213537539003,
            -0.002783941407536642,
            0.5093842167919659,
            0.5069004671767098,
            1.0,
            0.32708898651489765
          ],
          [
            -0.3236987764551787,
            -0.18585862934006459,
            -0.02252882416657113,
            0.4604336412900052,
            0.474365924970006,
            0.32708898651489765,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.009373610212548025,
            0.020223846681779567,
            0.000826710466036691,
            -0.0010304389958568196,
            -0.001670699208516751,
            -0.0012665311037847143,
            -0.000953632610966406
          ],
          [
            0.020223846681779567,
            0.06850189993209771,
            0.003926475855147684,
            -0.001532736439555215,
            -0.0025476229471435145,
            -0.0019668038008486947,
            -0.0014745900780914847
          ],
          [
            0.000826710466036691,
            0.003926475855147684,
            0.0003053130261496897,
            4.257916517081117e-07,
            1.9440621834053627e-05,
            -1.2612398086706414e-06,
            -8.565440296158049e-06
          ],
          [
            -0.0010304389958568196,
            -0.001532736439555215,
            4.257916517081117e-07,
            0.00020843884832972827,
            0.00034319424780705516,
            0.00023931334302020355,
            0.000169168508558341
          ],
          [
            -0.001670699208516751,
            -0.0025476229471435145,
            1.9440621834053627e-05,
            0.00034319424780705516,
            0.0006598771842690695,
            0.00042319905213464347,
            0.0003003953732355108
          ],
          [
            -0.0012665311037847143,
            -0.0019668038008486947,
            -1.2612398086706414e-06,
            0.00023931334302020355,
            0.00042319905213464347,
            0.0005366289908345124,
            0.00022070675605149928
          ],
          [
            -0.000953632610966406,
            -0.0014745900780914847,
            -8.565440296158049e-06,
            0.000169168508558341,
            0.0003003953732355108,
            0.00022070675605149928,
            0.00029588196589464563
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.798103123798764,
            0.48868310407582444,
            -0.7371901236742429,
            -0.6717586471222683,
            -0.5647098318803007,
            -0.5726224901055875
          ],
          [
            0.798103123798764,
            1.0000000000000002,
            0.8585764179795126,
            -0.4056269869688014,
            -0.3789241518895515,
            -0.3243938893394033,
            -0.32753728976087454
          ],
          [
            0.48868310407582444,
            0.8585764179795126,
            0.9999999999999998,
            0.0016878550319491038,
            0.0433117696921706,
            -0.003115931756591826,
            -0.028498222805766225
          ],
          [
            -0.7371901236742429,
            -0.4056269869688014,
            0.0016878550319491038,
            1.0,
            0.9253778743790211,
            0.7155508722538578,
            0.6811941979238122
          ],
          [
            -0.6717586471222685,
            -0.3789241518895515,
            0.0433117696921706,
            0.9253778743790211,
            1.0,
            0.7111743170536297,
            0.6798333024391462
          ],
          [
            -0.5647098318803006,
            -0.3243938893394033,
            -0.0031159317565918254,
            0.7155508722538578,
            0.7111743170536295,
            0.9999999999999999,
            0.5538846303085909
          ],
          [
            -0.5726224901055875,
            -0.3275372897608745,
            -0.028498222805766225,
            0.6811941979238121,
            0.6798333024391462,
            0.5538846303085908,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 59,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 3,
        "nominal_bin": [
          1.0,
          1.2
        ],
        "model_redshift": 1.1,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin03:DESI-ELG:b1_sigma8",
          "bin03:DESI-LRG:b1_sigma8",
          "bin03:DESI-QSO:b1_sigma8",
          "bin03:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135639673304219,
            0.0041259127872209774,
            0.0001806496888732854,
            -0.00021514819076055635,
            -0.00030125937504155885,
            -0.00027005801125474854,
            -0.0002054596816364053
          ],
          [
            0.0041259127872209774,
            0.013056059532210493,
            0.0007658776172509207,
            -0.0004056461166229572,
            -0.0005259590576612875,
            -0.0005191058870639107,
            -0.0003745167065913321
          ],
          [
            0.0001806496888732854,
            0.0007658776172509207,
            6.168260113656855e-05,
            -1.1212713482640828e-05,
            -3.9871147908594386e-06,
            -1.3114743842734402e-05,
            -1.0690698507788341e-05
          ],
          [
            -0.00021514819076055635,
            -0.0004056461166229572,
            -1.1212713482640828e-05,
            5.041752849780781e-05,
            6.362797468633805e-05,
            5.531510440430601e-05,
            3.892117211009821e-05
          ],
          [
            -0.00030125937504155885,
            -0.0005259590576612875,
            -3.9871147908594386e-06,
            6.362797468633805e-05,
            0.00047806249544865147,
            7.282262901803424e-05,
            6.123942657101878e-05
          ],
          [
            -0.00027005801125474854,
            -0.0005191058870639107,
            -1.3114743842734402e-05,
            5.531510440430601e-05,
            7.282262901803424e-05,
            0.0002370912887382647,
            5.611263337927592e-05
          ],
          [
            -0.0002054596816364053,
            -0.0003745167065913321,
            -1.0690698507788341e-05,
            3.892117211009821e-05,
            6.123942657101878e-05,
            5.611263337927592e-05,
            0.0001586888918797021
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7813578736243161,
            0.4977277882320489,
            -0.6556664053099587,
            -0.2981496087184534,
            -0.3795205322709037,
            -0.35293063462720403
          ],
          [
            0.781357873624316,
            1.0000000000000002,
            0.8534380012170908,
            -0.49997752876703966,
            -0.2105249343944226,
            -0.2950476056544235,
            -0.2601907608439295
          ],
          [
            0.49772778823204883,
            0.8534380012170908,
            1.0,
            -0.2010659864203052,
            -0.023218548291101437,
            -0.10844778195248157,
            -0.10805664483278317
          ],
          [
            -0.6556664053099587,
            -0.49997752876703966,
            -0.2010659864203052,
            0.9999999999999999,
            0.4098406072332937,
            0.5059355092163791,
            0.43513284935556734
          ],
          [
            -0.2981496087184534,
            -0.2105249343944226,
            -0.023218548291101437,
            0.4098406072332937,
            1.0,
            0.2163048303669969,
            0.22233893170199884
          ],
          [
            -0.37952053227090365,
            -0.29504760565442345,
            -0.10844778195248157,
            0.5059355092163791,
            0.2163048303669969,
            1.0,
            0.28928744668608847
          ],
          [
            -0.35293063462720403,
            -0.2601907608439295,
            -0.10805664483278318,
            0.43513284935556734,
            0.22233893170199887,
            0.28928744668608847,
            0.9999999999999999
          ]
        ],
        "bin_only_covariance": [
          [
            0.010401087821898282,
            0.02149413829960529,
            0.0009700254834650255,
            -0.0010574503849754343,
            -0.0014857096343581454,
            -0.0013336271905585529,
            -0.0010042074896194598
          ],
          [
            0.02149413829960529,
            0.06389987554152593,
            0.00355890213800414,
            -0.0021684961512110613,
            -0.0029146564805429776,
            -0.002779203360256816,
            -0.0020063143904440893
          ],
          [
            0.0009700254834650255,
            0.00355890213800414,
            0.00027567820422271427,
            -6.641757679471216e-05,
            -4.154519373450585e-05,
            -7.86072484453192e-05,
            -6.387382079530698e-05
          ],
          [
            -0.0010574503849754343,
            -0.0021684961512110613,
            -6.641757679471216e-05,
            0.00014870237043121157,
            0.0002184923481417824,
            0.0001828890933201115,
            0.0001301327952049991
          ],
          [
            -0.0014857096343581454,
            -0.0029146564805429776,
            -4.154519373450585e-05,
            0.0002184923481417824,
            0.0007419936740195611,
            0.0002776886065203794,
            0.0002028632966073234
          ],
          [
            -0.0013336271905585529,
            -0.002779203360256816,
            -7.86072484453192e-05,
            0.0001828890933201115,
            0.0002776886065203794,
            0.0004036186060841935,
            0.00017391746240347762
          ],
          [
            -0.0010042074896194598,
            -0.0020063143904440893,
            -6.387382079530698e-05,
            0.0001301327952049991,
            0.0002028632966073234,
            0.00017391746240347762,
            0.00024373180514562488
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.8337400252249706,
            0.5728521488019381,
            -0.8502794289282823,
            -0.5348037657369743,
            -0.6508928047646152,
            -0.6307074659256592
          ],
          [
            0.8337400252249707,
            1.0000000000000002,
            0.8479394172808884,
            -0.7034766774805393,
            -0.42328927911163455,
            -0.5472486904038609,
            -0.5083851772342236
          ],
          [
            0.5728521488019381,
            0.8479394172808884,
            1.0,
            -0.3280370254984479,
            -0.09185852586796199,
            -0.23565452851923158,
            -0.2464141128150857
          ],
          [
            -0.8502794289282823,
            -0.7034766774805393,
            -0.32803702549844793,
            1.0000000000000002,
            0.6577747299428919,
            0.7465231363682163,
            0.6835522388394363
          ],
          [
            -0.5348037657369742,
            -0.4232892791116346,
            -0.09185852586796198,
            0.6577747299428919,
            1.0,
            0.5074255962537977,
            0.4770317382597682
          ],
          [
            -0.6508928047646151,
            -0.547248690403861,
            -0.23565452851923158,
            0.7465231363682164,
            0.5074255962537978,
            1.0000000000000002,
            0.5544999335885296
          ],
          [
            -0.6307074659256592,
            -0.5083851772342236,
            -0.2464141128150857,
            0.6835522388394363,
            0.47703173825976813,
            0.5544999335885296,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 59,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 4,
        "nominal_bin": [
          1.2,
          1.4
        ],
        "model_redshift": 1.2999999999999998,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin04:DESI-ELG:b1_sigma8",
          "bin04:DESI-QSO:b1_sigma8",
          "bin04:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135639673304219,
            0.0041259127872209774,
            0.0001806496888732854,
            -0.0002632835181297683,
            -0.00030435841861511367,
            -0.0002321256521543074
          ],
          [
            0.0041259127872209774,
            0.013056059532210493,
            0.0007658776172509207,
            -0.00033205470613814283,
            -0.0003735974374761837,
            -0.00031728276399114227
          ],
          [
            0.0001806496888732854,
            0.0007658776172509207,
            6.168260113656855e-05,
            2.617344002324228e-06,
            6.160340545319224e-06,
            -2.561729856320615e-06
          ],
          [
            -0.0002632835181297683,
            -0.00033205470613814283,
            2.617344002324228e-06,
            0.0001733660751853133,
            0.00011741245735670843,
            7.731056204035287e-05
          ],
          [
            -0.00030435841861511367,
            -0.0003735974374761837,
            6.160340545319224e-06,
            0.00011741245735670843,
            0.00046740346989888074,
            9.680016771531712e-05
          ],
          [
            -0.0002321256521543074,
            -0.00031728276399114227,
            -2.561729856320615e-06,
            7.731056204035287e-05,
            9.680016771531712e-05,
            0.0002866886947500978
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7813578736243161,
            0.4977277882320489,
            -0.4326907628264512,
            -0.30463188850750617,
            -0.2966564963397463
          ],
          [
            0.781357873624316,
            1.0000000000000002,
            0.8534380012170908,
            -0.22070975072497523,
            -0.15123484368960075,
            -0.16399671003658003
          ],
          [
            0.49772778823204883,
            0.8534380012170908,
            1.0,
            0.025310306717068295,
            0.0362808467926592,
            -0.019264010507807388
          ],
          [
            -0.4326907628264512,
            -0.22070975072497523,
            0.025310306717068295,
            0.9999999999999999,
            0.4124640984687205,
            0.34677796061172106
          ],
          [
            -0.30463188850750617,
            -0.15123484368960075,
            0.0362808467926592,
            0.4124640984687205,
            1.0,
            0.2644386065503874
          ],
          [
            -0.2966564963397463,
            -0.16399671003658006,
            -0.019264010507807388,
            0.34677796061172106,
            0.26443860655038737,
            0.9999999999999998
          ]
        ],
        "bin_only_covariance": [
          [
            0.0123572448487523,
            0.020484765133359038,
            0.0006502449858931272,
            -0.001740915507274172,
            -0.0020413446481461215,
            -0.001491135248693705
          ],
          [
            0.020484765133359038,
            0.06755897968262876,
            0.004129696269391829,
            -0.0014660246419600398,
            -0.0016189842730892751,
            -0.001451532759750102
          ],
          [
            0.0006502449858931272,
            0.004129696269391829,
            0.0003924544311490527,
            0.00010638201477153275,
            0.0001478887728797317,
            5.6111221322313224e-05
          ],
          [
            -0.001740915507274172,
            -0.0014660246419600398,
            0.00010638201477153275,
            0.0004899559602603262,
            0.000503314954456039,
            0.00032763139567225065
          ],
          [
            -0.0020413446481461215,
            -0.0016189842730892751,
            0.0001478887728797317,
            0.000503314954456039,
            0.0009394630016501935,
            0.000399814200478412
          ],
          [
            -0.001491135248693705,
            -0.001451532759750102,
            5.6111221322313224e-05,
            0.00032763139567225065,
            0.000399814200478412,
            0.0004873872642146532
          ]
        ],
        "bin_only_correlation": [
          [
            1.0000000000000002,
            0.7089712464596827,
            0.29527152529672573,
            -0.7075193879890276,
            -0.5991225526482746,
            -0.607601898645518
          ],
          [
            0.7089712464596827,
            1.0,
            0.8020140045556773,
            -0.25481278040917815,
            -0.20321756742794214,
            -0.2529578798761878
          ],
          [
            0.2952715252967258,
            0.8020140045556772,
            1.0,
            0.24260238724845587,
            0.24355707304115945,
            0.12829744715142666
          ],
          [
            -0.7075193879890276,
            -0.2548127804091781,
            0.2426023872484559,
            1.0000000000000002,
            0.7418591731201049,
            0.6704554122999248
          ],
          [
            -0.5991225526482746,
            -0.20321756742794217,
            0.24355707304115945,
            0.7418591731201049,
            1.0000000000000002,
            0.5908555051494796
          ],
          [
            -0.607601898645518,
            -0.25295787987618773,
            0.12829744715142663,
            0.6704554122999248,
            0.5908555051494796,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 42,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 5,
        "nominal_bin": [
          1.4,
          1.6
        ],
        "model_redshift": 1.5,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin05:DESI-ELG:b1_sigma8",
          "bin05:DESI-QSO:b1_sigma8",
          "bin05:PFS-ELG:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135639673304219,
            0.0041259127872209774,
            0.0001806496888732854,
            -0.0002667266699588469,
            -0.0003008329029695733,
            -0.0002330967389221378
          ],
          [
            0.0041259127872209774,
            0.013056059532210493,
            0.0007658776172509207,
            -0.0003510942993408696,
            -0.0003998966012373858,
            -0.0003182785772702173
          ],
          [
            0.0001806496888732854,
            0.0007658776172509207,
            6.168260113656855e-05,
            1.6894084424316863e-06,
            2.9583027636693996e-06,
            -2.3720790020177318e-06
          ],
          [
            -0.0002667266699588469,
            -0.0003510942993408696,
            1.6894084424316863e-06,
            0.00024084230344895103,
            0.00010067550629152287,
            8.036064368965238e-05
          ],
          [
            -0.0003008329029695733,
            -0.0003998966012373858,
            2.9583027636693996e-06,
            0.00010067550629152287,
            0.00044648197913153283,
            9.216911700760005e-05
          ],
          [
            -0.0002330967389221378,
            -0.0003182785772702173,
            -2.3720790020177318e-06,
            8.036064368965238e-05,
            9.216911700760005e-05,
            0.00036729869676480645
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7813578736243161,
            0.4977277882320489,
            -0.371908467852904,
            -0.30807707141956336,
            -0.26318583661878564
          ],
          [
            0.781357873624316,
            1.0000000000000002,
            0.8534380012170908,
            -0.19799368150420832,
            -0.1656302604898413,
            -0.1453421745097266
          ],
          [
            0.49772778823204883,
            0.8534380012170908,
            1.0,
            0.013860756506442263,
            0.017826222059482408,
            -0.015759343278031555
          ],
          [
            -0.371908467852904,
            -0.19799368150420835,
            0.013860756506442265,
            0.9999999999999999,
            0.3070120834791912,
            0.27018879036977095
          ],
          [
            -0.30807707141956336,
            -0.1656302604898413,
            0.01782622205948241,
            0.3070120834791912,
            1.0,
            0.22760079038929815
          ],
          [
            -0.26318583661878564,
            -0.1453421745097266,
            -0.015759343278031555,
            0.27018879036977095,
            0.22760079038929812,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.01592897833868359,
            0.02615295014036768,
            0.0009122300460206394,
            -0.0021883692935152806,
            -0.002470974396305568,
            -0.0018886322601997145
          ],
          [
            0.02615295014036768,
            0.0807155407709691,
            0.004800873771961822,
            -0.002191127029405388,
            -0.002481738344537088,
            -0.0020099038525822717
          ],
          [
            0.0009122300460206394,
            0.004800873771961822,
            0.00045216367586901885,
            9.529640059722502e-05,
            0.00011928796549538374,
            4.6475533412265785e-05
          ],
          [
            -0.0021883692935152806,
            -0.002191127029405388,
            9.529640059722502e-05,
            0.0006318967180643725,
            0.0005518245054879747,
            0.0003934633270587941
          ],
          [
            -0.002470974396305568,
            -0.002481738344537088,
            0.00011928796549538374,
            0.0005518245054879747,
            0.0009679458296638191,
            0.0004514914981378834
          ],
          [
            -0.0018886322601997145,
            -0.0020099038525822717,
            4.6475533412265785e-05,
            0.0003934633270587941,
            0.0004514914981378834,
            0.000621975875850543
          ]
        ],
        "bin_only_correlation": [
          [
            0.9999999999999998,
            0.729370417182973,
            0.33990893141711337,
            -0.6897688878768442,
            -0.6292869970265463,
            -0.6000213070904423
          ],
          [
            0.729370417182973,
            0.9999999999999998,
            0.7946829065903541,
            -0.30680746762038413,
            -0.28077076416176144,
            -0.28366772919766514
          ],
          [
            0.33990893141711337,
            0.7946829065903542,
            0.9999999999999999,
            0.17828122606216218,
            0.1803114349845299,
            0.08763745909809509
          ],
          [
            -0.6897688878768442,
            -0.30680746762038413,
            0.17828122606216218,
            0.9999999999999999,
            0.7055899825715288,
            0.6276166261238127
          ],
          [
            -0.6292869970265463,
            -0.2807707641617615,
            0.1803114349845299,
            0.7055899825715288,
            0.9999999999999999,
            0.5818851581545738
          ],
          [
            -0.6000213070904423,
            -0.2836677291976652,
            0.08763745909809509,
            0.6276166261238129,
            0.5818851581545738,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 42,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 6,
        "nominal_bin": [
          1.6,
          2.0
        ],
        "model_redshift": 1.8,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin06:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135639673304219,
            0.0041259127872209774,
            0.0001806496888732854,
            -0.0002984113001307177
          ],
          [
            0.0041259127872209774,
            0.013056059532210493,
            0.0007658776172509207,
            -0.0004195368538233951
          ],
          [
            0.0001806496888732854,
            0.0007658776172509207,
            6.168260113656855e-05,
            8.213530020729607e-07
          ],
          [
            -0.0002984113001307177,
            -0.0004195368538233951,
            8.213530020729607e-07,
            0.0003229492577771859
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7813578736243161,
            0.4977277882320489,
            -0.3593222656662955
          ],
          [
            0.781357873624316,
            1.0000000000000002,
            0.8534380012170908,
            -0.20431342814185957
          ],
          [
            0.49772778823204883,
            0.8534380012170908,
            1.0,
            0.005819442262693819
          ],
          [
            -0.3593222656662955,
            -0.20431342814185954,
            0.005819442262693818,
            1.0
          ]
        ],
        "bin_only_covariance": [
          [
            0.03425682506398152,
            0.04965152959454119,
            0.002646390994647285,
            -0.004105713746538286
          ],
          [
            0.04965152959454119,
            0.1619315069347871,
            0.010646387235273884,
            -0.003783041901223639
          ],
          [
            0.002646390994647285,
            0.010646387235273884,
            0.0009112218685749998,
            5.3267445005689474e-05
          ],
          [
            -0.004105713746538286,
            -0.003783041901223639,
            5.3267445005689474e-05,
            0.0010291497937342613
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.6666431155525898,
            0.47366182952159247,
            -0.6914739382372836
          ],
          [
            0.6666431155525898,
            1.0000000000000002,
            0.876444687248689,
            -0.29304625603873996
          ],
          [
            0.47366182952159247,
            0.876444687248689,
            0.9999999999999999,
            0.055006055609986844
          ],
          [
            -0.6914739382372836,
            -0.2930462560387399,
            0.055006055609986844,
            1.0000000000000002
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 250
      },
      {
        "nominal_bin_index": 7,
        "nominal_bin": [
          2.0,
          2.1
        ],
        "model_redshift": 2.05,
        "labels": [
          "ln10_10_As",
          "Mnu",
          "Omegam",
          "bin07:DESI-QSO:b1_sigma8"
        ],
        "global_covariance": [
          [
            0.002135639673304219,
            0.0041259127872209774,
            0.0001806496888732854,
            -0.000262485578361288
          ],
          [
            0.0041259127872209774,
            0.013056059532210493,
            0.0007658776172509207,
            -0.0003871499084382189
          ],
          [
            0.0001806496888732854,
            0.0007658776172509207,
            6.168260113656855e-05,
            -2.6993261973092053e-06
          ],
          [
            -0.000262485578361288,
            -0.0003871499084382189,
            -2.6993261973092053e-06,
            0.0007760656732911168
          ]
        ],
        "global_correlation": [
          [
            1.0,
            0.7813578736243161,
            0.4977277882320489,
            -0.20388826018251346
          ],
          [
            0.781357873624316,
            1.0000000000000002,
            0.8534380012170908,
            -0.12162528274980318
          ],
          [
            0.49772778823204883,
            0.8534380012170908,
            1.0,
            -0.012337432588699414
          ],
          [
            -0.20388826018251346,
            -0.12162528274980318,
            -0.012337432588699414,
            1.0000000000000002
          ]
        ],
        "bin_only_covariance": [
          [
            0.14127737692475645,
            0.20274105026137373,
            0.011352410613407611,
            -0.014941379322296661
          ],
          [
            0.20274105026137373,
            0.5618561507782,
            0.035392935494613066,
            -0.017508979378824223
          ],
          [
            0.011352410613407611,
            0.035392935494613066,
            0.0029901512053411884,
            -0.0003450996740095511
          ],
          [
            -0.014941379322296661,
            -0.017508979378824223,
            -0.0003450996740095511,
            0.0028279308934359352
          ]
        ],
        "bin_only_correlation": [
          [
            1.0,
            0.7196027440279257,
            0.5523383579982296,
            -0.7475151240159935
          ],
          [
            0.7196027440279257,
            1.0,
            0.8634902530865384,
            -0.43925211902965366
          ],
          [
            0.5523383579982296,
            0.8634902530865384,
            1.0,
            -0.11867618523821188
          ],
          [
            -0.7475151240159935,
            -0.4392521190296537,
            -0.1186761852382119,
            1.0
          ]
        ],
        "local_parameter_count": 14,
        "global_parameter_count": 250
      }
    ]
  },
  "density_source": "Takada et al. Table 2",
  "PFS_support": [
    0.6,
    1.6
  ],
  "counterterm_prescription": "CT-A",
  "numerical_source": ".worktrees/counterterms-leading/results/counterterm-leading-20261020-04"
}

